VEST: abstract vector calculus simplification in Mathematica

We present a new package, VEST (Vector Einstein Summation Tools), that performs abstract vector calculus computations in Mathematica. Through the use of index notation, VEST is able to reduce three-dimensional scalar and vector expressions of a very general type to a well defined standard form. In addition, utilizing properties of the Levi-Civita symbol, the program can derive types of multi-term vector identities that are not recognized by reduction, subsequently applying these to simplify large expressions. In a companion paper (Burby et al., 2013), we employ VEST in the automation of the calculation of high-order Lagrangians for the single particle guiding center system in plasma physics, a computation which illustrates its ability to handle very large expressions. VEST has been designed to be simple and intuitive to use, both for basic checking of work and more involved computations.

==> VEST.m <==
(* ::Package:: *)

BeginPackage["VEST`"]


ClearAll[IObjectQ,IndexQ,DIndexQ,UnitVecQ,ConstQ,nFIndexQ,delta,leviC,x,v,PD,Xd,Vd]

IObjectQ::usage = "IObjectQ[obj] 
Returns True if a obj is an Einstein notated object";
IndexQ::usage = "IndexQ[ind]
Returns True if ind is an index";
DIndexQ::usage = "DIndexQ[ind]
Returns true if ind is a dummy index in the current expression";
UnitVecQ::usage = "UnitVecQ[obj]
Returns True is obj should be identified as a unit vector";
ConstQ::usage = "ConstQ[obj]
Returns True if object is a constant";
nFIndexQ::usage = "nIndexQ[expr,n]
Checks if expr has n free indices";

delta::usage = "delta[i,j] is the identity operator";
leviC::usage = "leviC[i,j,k] is the totally antisymmetric Levi-Civita tensor";
v::usage = "v[j] is the co-ordinate v";
x::usage = "x[j] is the co-ordinate x";

PD::usage = "PD[obj, Xd[i,j,..], Vd[k,l,..]]
Partial derivative of obj with respect to i,j,.. in x and k,l,.. in v";
Xd::usage = "Xd[inds] is a wrapper for inds inside PD[]";
Vd::usage = "Vd[inds] is a wrapper for inds inside PD[]";


ClearAll[DefObject,unDefObject,DefIndices,DefConst,setUnitVec];

DefObject::usage = "DefObject[obj, n, dep, printas]
Define new Einstein object, obj, with n indices, and dependencies 
dep = {True/False, True/False} specifying {x,v} dependence of obj.
printas (string) defines how the object will be printed in output";

unDefObject::usage = "unDefObject[obj]
Deletes obj and all associated definitions";

DefIndices::usage = "DefIndices[ind]
Sets symbols in the list ind to be used as indices.
Options:
useForPrinting->True  - If False, defined indices will not be used for printing (sometimes
			necessary to avoid dummy index name conflicts)";
useForPrinting::usage = "Option for DefIndices, default is True.";
	
DefConst::usage = "DefConst[obj]
Defines obj as a constant to be ignored by PD";

setUnitVec::usage = "setUnitVec[obj]
Sets obj to have the properties of a unit vector";


ClearAll[FindDummies];

FindDummies::usage = "FindDummies[expr]
Checks that expr is a valid expression and finds dummy indice, replacing them with
unique variables. Equivalent terms will not be summed together after application of
FindDummies since unique indices are used for every dummy pair.
FindDummies[expr,\"indexlist\"] exports list of indices to indexlist, default is $IndexList.

Options:
writeDummyDefs->True  - If False, $IndexList will only contain the free index. In addition
			dummies will not be assigned DIndexQ = True UpValue. Option is mainly
			for internal use.";
writeDummyDefs::usage = "Option for FindDummies, default is True";


ClearAll[SymmetryCanonicalize];

SymmetryCanonicalize::usage = "SymmetryCanonicalize[expr]
Canonicalizes every term in a sum based on tensor symmetries and anti-symmetries. The function
works by converting expression into Mathematica's TensorContract notation and applying the
TensorReduce routine. 

All dummies must be identified by DIndexQ meaning FindDummies must be run first.
SymmetryCanonicalize[expr,\"exportlist\"] stores dummies in exportlist, default is $IndexList.";


ClearAll[freeIndexFind];

$IndexList::usage = "Default storage for the list of indices in an expression";
$IndexedObjectsList::usage = "List of all the defined indexed objects";

freeIndexFind::usage = "freeIndexFind[expr]
Returns the free index in expr";

d$m::usage = "Placeholder for indices in canonicalization. Made public since it may occasionally 
be printed";

$clearInternalDummiesAt::usage = "Once the internal dummy count gets to $clearInternalDummiesAt,
it will be restarted (at the end of the next ToCanonical run) to save storing too many definitions.

Default is 10000, very occasionally this may need to be increased if working with very large 
expressions with large substitutions and applying parts of ToCanonical seperately.";


ClearAll[printDummies];

$PrintNiceIndices::usage = "If set to False, prints indexed objects in input notation";

printDummies::usage = "printDummies[expr,\"exportlist\"]
Internal function to replace dummy indices with \"nice looking\" indices (defined 
in DefIndices) and apply pair-wise coloring so printed expressions are more easily read";

$PrintNiceDummies::usage = "If False, dummies will be printed with their true variable
names (d$1,d$2,...). printDummies[expr] must be run first";

$DummyColorList::usage = "List of colors to cycle through in printing dummy indices. Default is
{Blue, Red, Black, Purple, Brown, Gray, Green, Orange, Magenta, Pink}";


ClearAll[vectorForm];

vectorForm::usage = "vectorForm[expr]
Attempts to convert indexed expr into standard vector notation.
Currenly only works with expr derivatives up to fist order (vector 
notation can become cumbersome with high order derivative tensors)";



ClearAll[$vecFreeI,dot,cross,grad,div,curl];

$vecFreeI::usage = "Default free index to use in vector expressions. On loading the package,
this is set to n";

dot::usage = "dot[expr1,expr2]
Dot product for vector input. Works with one rank 2 tensor, but will give a 
warning if this is not a gradient tensor.
For shorthand input use \[EscapeKey]v.\[EscapeKey].
dot[expr1,expr2,ind] sets ind as the free index (if expr1.expr2 has a free index).";

cross::usage = "cross[expr1,expr2]
Cross product for vector input.
For shorthand input use \[EscapeKey]v*\[EscapeKey].
cross[expr1,expr2,ind] sets the free index to ind";

grad::usage = "grad[expr]
Gradient for vector input. Works with both scalar and vector objects.
For shorthand input use \[EscapeKey]vg\[EscapeKey].
grad[expr,ind] sets free index to ind (this should be a list of length 2 if expr is a vector).";

gradv::usage = "gradv[expr]
Gradient in v co-ordinate for vector input. Works with both scalar and vector objects.
For shorthand input use \[EscapeKey]vgv\[EscapeKey].
gradv[expr,ind] sets free index to ind (this should be a list of length 2 if expr is a vector).";


div::usage = "div[expr]
Divergence for vector input."

curl::usage = "curl[expr]
Curl for vector input. 
curl[expr,ind] sets free index to ind.";



ClearAll[PDExpand];

PDExpand::usage = "PDExpand[expr]
Expands out products in derivatives and concatenates nested PD expressions.";


ClearAll[deltaSimplify,leviCSimplify,unitVecReduce,applyUserRules,defineUserRules];

deltaSimplify::usage = "deltaSimplify[expr]
Canonicalizes \!\(\*SubscriptBox[\(\[Delta]\), \(ij\)]\) in expr by applying the summation convention rules associated with \!\(\*SubscriptBox[\(\[Delta]\), \(ij\)]\)";

leviCSimplify::usage = "leviCSimplify[expr]
Canonicalizes \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(ijk\)]\) in expr by applying the summation convention rules associated with \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(ijk\)]\)";

unitVecReduce::usage = "unitVecReduce[expr]
Applies rules to reduce expressions involving unit vectors (identified by UnitVecQ).
Only works up to second order derivatives at the moment.";

applyUserRules::usage = "applyUserRules[expr]
Applies rules as defined with defineUserRules. Mainly just a convenience so rules can be
included in ToCanonical.";

defineUserRules::usage = "defineUserRules[rules]
Define rules to be applied in applyUserRules (as part of ToCanonical). Rules should be a 
single rule or a list of rules. If extra dummies are needed on the right hand side of the 
rule, any defined indices may be used.";

$UserRuleList::usage = "List of the currently defined user rules";


ClearAll[ToCanonical];

ToCanonical::usage = "ToCanonical[expr]
Canonicalizes indexed expression expr. All objects must have been previously defined (with 
DefObject) and all indices with DefIndices.

ToCanonical is an application of
	 printDummies[
		SymmetryCanonicalize[
			unitVecReduce[
				applyUserRules[
					deltaSimplify[
						leviCSimplify[
							FindDummies[
								PDExpand[expr]]]]]]]

Options:
printProgress->False - Set to True for screen output showing compuation progress.
exportlist->\"$IndexList\" - Varaiable to store list of indices (passed as string).";	
printProgress::usage = "Option for ToCanonical, default is False";
exportlist::usage = "Option for ToCanonical, default is \"$IndexList\"";										



ClearAll[setIndEqual];

setIndEqual::usage = "setIndEqual[lhs,expr]
Sets lhs equal to expr, where expr may contain indices. lhs[ind] will then evaluate to
whatever specific ind is given at the time of execution with unique indices for all 
dummies.
\[EscapeKey]i=\[EscapeKey] produces \!\(\*OverscriptBox[\(=\), \(ind\)]\)  which is used for shorthand input as
lhs \!\(\*OverscriptBox[\(=\), \(ind\)]\) expr";


ClearAll[FullSimplifyVectorForm];

FullSimplifyVectorForm::usage = "FullSimplifyVectorForm[expr]
Attempts to find a simpler form for expr, judged by total number of terms in the sum.

The general technique is to apply \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(irs\)]\)\!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(jrs\)]\)=2\!\(\*SubscriptBox[\(\[Delta]\), \(ij\)]\) identity to each index of each term in
the sum, expanding \[CurlyEpsilon] tensors in different orders from that in which they were initially 
substituted. This process generates a series of equivalent forms for each term. These
forms are then substituted into expression in all combinations that have a possibility 
of generating cancellations (up to a user specified maximum). The shortest expression
obtained in this substitution process is then passed back in and the process whole repeated.
This iteration stops when the expression no longer changes.

FullSimplifyVectorForm does not seem to change any expression that does not contain \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(ijk\)]\) tensors.
Work is ongoing to understand how these expressions can be simplified in a systematic way. 

Options:
unitVec->False - Include a unit vector in simplification process, e.g. unitVec->b. At the present
		time this option multiplies expr by unitvec^2=1 and performs the expansion. If option
		numLeviPairs is more than one, unitvec^2=1 is also inserted multiple times.
		Currently only works for one unit vector but could easily be extended.
printSubs->False - If True, prints out all possible equivalent forms found for each term in expr
numLeviPairs->1  - Number of \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(ijk\)]\) pairs to be inserted and re-expanded. Increasing this will often
		   cause many more possible forms to be found at the cost of compuation time. All
		   possible expansions of the \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(ijk\)]\) tensors are tried on every possible combination
		   of indices.
maxPatternsToSub->100000 - Maximum number of substitutions to try for any given group of terms.
randomFinalForm->0 - There may be multiple possible forms of the final expression, each with the 
			 same number of terms. Set this option to >0 to try some of the other forms 
			 generated. Idea is to possibly remove optimatization procedure from a local
			 minimum, but so far haven't found a concrete example where this  is helpful.";

unitVec::usage="Option for FullSimplifyVectorForm, default is False";
printSubs::usage="Option for FullSimplifyVectorForm, default is False";
numLeviPairs::usage="Option for FullSimplifyVectorForm, default is 1";
maxPatternsToSub::usage="Option for FullSimplifyVectorForm, default is 100000";
randomFinalForm::usage="Option for FullSimplifyVectorForm, default is 0";


ClearAll[CheckTensorZero];

CheckTensorZero::usage = "CheckTensorZero[expr]
Checks if expr evaluates to zero by explicitly substituting in arrays and summing over indicies.
Unit vectors identities are automatically applied for applicable objects.
Returns True if expression is zero and expanded expression otherwise. 
Options:
simplifyFunction->Simplify - specifies function used to simplify the final expression. 
				Together, Expand or PossibleZeroQ may be substatially faster than
				default. Use N for numerical expressions. 
userFormSpec\[Rule]{} - allows expressions to be substituted in by the user to account for rules or 
		  particular vector forms. 
		  Specify as {{obj1, (replacement function)1},{obj2, (replacement function)2},...}, 
		  e.g. {{b[i],#/.#\[LeftDoubleBracket]3\[RightDoubleBracket]->Sqrt[1-#\[LeftDoubleBracket]2\[RightDoubleBracket]^2-#\[LeftDoubleBracket]1\[RightDoubleBracket]^2]&},...} explicitly specifies b as a unit 
		  vector, {{PD[b[i],Xd[j],Vd[]],#/.#->RandomReal[{-5,5},{3,3}]&},...} specifies numerical
		  \!\(\*SubscriptBox[\(b\), \(i, j\)]\). Note that any indices may be used in obj (i.e., PD[b[k],Xd[k],Vd[]] is 
		  equivalent in the previous example.
subsetSearch->False - If numerical forms are given (with userFormSpec) searches the resulting numerical
			  list for subsets that are zero. Specification is given as for the 
			  Mathematica Subset function e.g., 8 (all subsets up to length 8), or 
			  {2,4} (subsets of lengths 2-4). Will throw an error for non-numeric 
			  lists.";
simplifyFunction::usage="Option for CheckTensorZero, default is Simplify";
userFormSpec::usage="Option for CheckTensorZero, default is {}";
subsetSearch::usage="Option for CheckTensorZero, default is False";


ClearAll[myTiming];
myTiming::usage = "myTiming[func]
Prints out func name and time for execution and returns output of func";


(* ::Section:: *)
(*Main package*)


Begin["`Private`"]


(* ::Subsection::Closed:: *)
(*Loading packages, version checking and welcome message*)


Block[{Notation`AutoLoadNotationPalette},
	Notation`AutoLoadNotationPalette=False;
	Needs["Notation`"];
]

If[TrueQ[$VersionNumber<9.0],
	Print["VEST requires Mathematica 9.0 or later!"];Abort[]];

Print[
"-------------------------------------------------------
VEST: a Mathematica vector calculus package
--------------------------------------------------------

jsquire@princeton.edu
"]


(* ::Subsection::Closed:: *)
(*General private functions for minor tasks*)


(*Asigns func[var]=True to each of the variables in vars, function returns False for everything else*)
ClearAll[addTFUpValues];
addTFUpValues[vars_List, func_] :=(#/:func[#]=True)&/@vars;
  	
(* Remove UpValues, check that it exists first *)
(* Used to have a warning here if an UpValue did not exist. Removed this as it didn't
seem to be a big deal*)
ClearAll[removeTFUpValues];
removeTFUpValues[vars_List, func_] := Module[{nvars,noexist},
  	noexist = Cases[func /@ vars, Except[True]];
  	If[Length[noexist]!=0 ,nvars=Select[vars,func[#]===True &],nvars=vars];
  	(#/:func[#]=.)&/@nvars;
  ]

(* Given any sequence of variables symN[i,j,..] prints them out concatenated into
a single string*)
ClearAll[symN];
symN[expr__] := StringJoin[SymbolName /@ {expr}];
symN[] := Sequence[];

(*Create RowBox with indices*)
ClearAll[indBoxCreate];
indBoxCreate[inds__]:=If[And@@NumericQ/@{inds},RowBox[{StringJoin[Flatten[{ToString[#]&/@{inds}}]]}],
		RowBox[MapThread[StyleBox[#1,FontColor->#2]&,{SymbolName/@{inds},indColor/@{inds}}]]]
indBoxCreate[]=RowBox[{}];

(*Create string of indices, used if $PrintNiceIndices is set to off*)
indsToString=("["<>If[StringLength@#!=0,StringDrop[#,-1],#]&@\
	StringJoin[If[Head[#]===Symbol,SymbolName[#],ToString[#]]<>","&/@#]<>"]")&

ClearAll[indColor]
indColor[_]=Black;

(* In outer expression, puts sum into a list structure*)
(* Expand can be very slow, test if expression is expanded first*)
ClearAll[plusToList];
plusToList[expr_] := Block[{pluslist},
	pluslist=Position[expr,Plus,Heads->True];
	If[pluslist==={{0}},List@@expr,\
	If[pluslist==={},{expr},List@@Expand[expr]]]
	];
ClearAll[timesToList];
timesToList[expr_]:= If[Head[expr] === Times,List@@expr, {expr}];


(*Internal variable to keep track of maximum dummy for setIndEqual*)
If[Head[$maxDummyVal]===Symbol,$maxDummyVal=1];

(*Generates a given number of dummy indices in order*)
ClearAll[dumUnique];
dumUnique[n_,start_:1] := Table[ToExpression["d$"<>ToString[i]],{i,start,start+n-1}]

(* Annoying to write out ConstantArray every time*)
ClearAll[conA];
conA[var_,num_]:=ConstantArray[var,num];


General::generalTensor="No general tensor expression support. Some aspects 
of the canonicalizer will not function correctly.";


(* ::Subsection:: *)
(*Initialization and definition functions*)


(*Functions to define objects and indices *) 
DefObject::vecsym="Symmetry cannot be defined for a scalar or vector object";
DefObject::allinsym="All cannot be used as a keyword in VEST symmetry specification, use a list of slots";

DefObject[obj_,n_Integer,dep_List,printas_,syms_:False]:=Module[{},
unDefObject[obj];
obj/:IObjectQ[obj]=True;
obj/:IObjectQ[obj@@conA[_?IndexQ,n]]=True;
(*Could be nice to add in a check for number of arguments*)
(* Partial derivative dependencies *)
If[Not[dep[[1]]],obj/:PD[obj[conA[_?IndexQ,n]/.List->Sequence],\
	Xd[i__/;(And@@NumericQ/@{i})=!=True],Vd[___]]=0];
If[Not[dep[[2]]],obj/:PD[obj[conA[_?IndexQ,n]/.List->Sequence],\
	Xd[___],Vd[i__/;(And@@NumericQ/@{i})=!=True]]=0];
If[n==0 && Not[dep[[1]]],obj/:PD[obj,Xd[__],Vd[___]]=0];
If[n==0 && Not[dep[[2]]],obj/:PD[obj,Xd[___],Vd[__]]=0];
(* Rank checking functions *)
obj/:IObjectRank[obj]:=n;
obj/:IObjectRank[obj@@conA[_?IndexQ,n]]:=n;
(* Printing *)
obj/:MakeBoxes[obj[ind___],StandardForm]:=If[((And@@IndexQ/@{ind}===True||And@@NumericQ/@{ind}===True||\
		$InitObjects)&&IObjectRank[obj]===Length[{ind}])&&$PrintNiceIndices,\
	RowBox[{SubscriptBox[printas,indBoxCreate[ind]]}],\
	RowBox[{ToString[obj]<>indsToString[{ind}]}]];
If[n!=1,obj/:objPrintAs[obj]=printas,obj/:objPrintAs[obj]=Style[printas,Bold]];
(*Symmetries for tensor objects*)
If[syms=!=False,If[n<=1,Message[DefObject::vecsym],\
	If[Length[Position[syms,All]]!=0,Message[DefObject::allinsym],obj/:objectSymmetry[obj]=syms]]];
Print["Defined ",  Subscript[printas, StringJoin[Take[{"i","j","k","l","p","q","r","s"},n]]]];
If[!$InitObjects,
	AppendTo[$IndexedObjectsList,{obj,n}];
(*Add to $Assumptions for Mathematica tensor operations, go to second order, code will add
more when necessary*)
	addObjDomainsToAssumptions[{obj,n},0];
	addObjDomainsToAssumptions[{obj,n},1];
	addObjDomainsToAssumptions[{obj,n},2];]
];
$MaxStoredTensorDeriv=2;

objectSymmetry[_]=False;

unDefObject[obj_]:=Module[{},
	$IndexedObjectsList=DeleteCases[$IndexedObjectsList,{obj,_}];
	$Assumptions=DeleteCases[$Assumptions,obj[___]\[Element]_];
	$Assumptions=DeleteCases[$Assumptions,PD[obj[___],Xd[___],Vd[___]]\[Element]_];
ClearAll[obj];
]

(*Remove old object definitions for situations in which package is just reloaded*)
(*$IndexedObjectsList is a list of the indexed objects*)
If[Head[$IndexedObjectsList]=!=Symbol,
	unDefObject[#[[1]]]&/@$IndexedObjectsList,$IndexedObjectsList={}];



$PrintNiceIndices=True;
$NumDummyColors=10; (*Max is 10*)

(*$InitObjects changes printing and disables various parts of DefObject*)
$InitObjects=True;

If[Head[$FullIndexList]=!=Symbol,
		ClearAll/@$FullIndexList];
$FullIndexList={};

DefIndices::disall="Disallowed index `1`";
Options[DefIndices]={useForPrinting->True};
(*For temporary indices that wish to be added (that are not nice symbols) set to False*)
SetAttributes[DefIndices,Listable];
DefIndices[inds_,OptionsPattern[]]:=Module[{},
	If[Head[inds]=!=Symbol,Message[DefIndices::disall]];
	addTFUpValues[{inds},IndexQ];
(*For use in printing with dummy indices*)
	If[OptionValue[useForPrinting],$FullIndexList=Join[$FullIndexList,{inds}]];
];

(*Defining constant objects, all numbers are automatically constant*)
SetAttributes[DefConst,Listable];
DefConst[obj_]:=Module[{},
If[!TrueQ[ConstQ[obj]],obj/:ConstQ[obj]=True];
$Assumptions=Join[$Assumptions,{obj\[Element]Arrays[{},Reals,{}]}];
Print[obj, " defined as constant"];
];
ConstQ[_?NumericQ]=True;


Protect[d$m];(*Used for marking indices*)


(* ::Subsubsection::Closed:: *)
(*Mathematica tensor specifications*)


$Assumptions={};
(*Adds given derivatives of object at given order to $Assumptions list*)
ClearAll[addObjDomainsToAssumptions];
addObjDomainsToAssumptions[obj_List,derivorder_]:=Module[{ind,xvdep,derivlist},
(*Decide x, v dependence*)
DefIndices[ind,useForPrinting->False];xvdep={0,0};
If[PD[obj[[1]]@@conA[ind,obj[[2]]],Xd[],Vd[ind]]===0,xvdep[[2]]=False,xvdep[[2]]=True];
If[PD[obj[[1]]@@conA[ind,obj[[2]]],Xd[ind],Vd[]]===0,xvdep[[1]]=False,xvdep[[1]]=True];
Which[xvdep=={True,True},
		derivlist=Select[Flatten[Outer[List,Range[0,derivorder],\
			Range[0,derivorder]],1],#[[1]]+#[[2]]==derivorder &],
	xvdep=={True,False}||(xvdep=={False,False}&&derivorder==0),\
		derivlist={{derivorder,0}},
	xvdep=={False,True},
		derivlist={{0,derivorder}},
	xvdep=={False,False},
		derivlist={}];
$Assumptions=Join[$Assumptions,objTensorDomains[obj,#]&/@derivlist];
]


ClearAll[objTensorDomains];
objTensorDomains[obj_List,derivs_List]:=Module[{objS,n,symprop,xindend,vindend,outelem},
objS=obj[[1]];
n=obj[[2]];
symprop=If[objectSymmetry[objS]===False,Hold[Sequence[]],objectSymmetry[objS]];
If[derivs=!={},
	xindend=n+derivs[[1]];vindend=xindend+derivs[[2]];
	outelem=PD[objS@@conA[d$m,n],Xd@@conA[d$m,derivs[[1]]],Vd@@conA[d$m,derivs[[2]]]]\[Element]\
		Arrays[conA[3,n+Total[derivs]],Reals,{ReleaseHold[symprop],Symmetric[Range[n+1,xindend]],\
		Symmetric[Range[xindend+1,vindend]]}],
(*For objects with no dependence on anything*)
outelem={}];

outelem]


(*Adding higher order derivatives if an expression is encountered,
Just add for all currently defined objects*)
ClearAll[IncreaseStoredTensorDeriv];
IncreaseStoredTensorDeriv[maxderiv_]:=Module[{},
Do[addObjDomainsToAssumptions[#,orderit]&/@$IndexedObjectsList,\
	{orderit,$MaxStoredTensorDeriv+1,maxderiv}];
$MaxStoredTensorDeriv=maxderiv;
Print["Higher derivatives added to tensor assumptions list"];
]




(* ::Subsubsection:: *)
(*Partial derivative properties*)


SetAttributes[Xd,Orderless];
SetAttributes[Vd,Orderless];
PD[obj_,Xd[],Vd[]]:=obj;
(*PD is linear*)
PD[obj1_+obj2_,Xd[ind1___],Vd[ind2___]]:=\
	PD[obj1,Xd[ind1],Vd[ind2]]+PD[obj2,Xd[ind1],Vd[ind2]];
(*Behaviour with constants*)
PD[obj_?ConstQ^pow_.,Xd[___],Vd[___]]:=0;
PD[objc_?ConstQ^pow_. obj_,Xd[ind1___],Vd[ind2___]]:=objc^pow PD[obj,Xd[ind1],Vd[ind2]];


(* Partial derivative output form *)
PD/:MakeBoxes[PD[obj1_[oind___],Xd[indx__],Vd[indv__]],StandardForm]:=
	If[$PrintNiceIndices&&((And@@IndexQ/@{indx,indv}===True||\
			And@@NumericQ/@{indx,indv}===True)&&IObjectRank[obj1]===Length[{oind}]),\
		RowBox[{SubscriptBox[MakeBoxes[obj1[oind],StandardForm],RowBox[{",",indBoxCreate[indx],";",indBoxCreate[indv]}]]}],\
		If[obj1===Times||obj1===Plus,RowBox[{ToString[PD[obj1[oind],Xd[indx],Vd[indv]]]}],
			RowBox[{"PD["<>ToString[obj1]<>indsToString[{oind}]<>",Xd"<>indsToString[{indx}]<>",Vd"<>indsToString[{indv}]<>"]"}]]
];
PD/:MakeBoxes[PD[obj1_[oind___],Xd[indx__],Vd[]],StandardForm]:=
	If[$PrintNiceIndices&&((And@@IndexQ/@{indx}===True||\
			And@@NumericQ/@{indx}===True)&&IObjectRank[obj1]===Length[{oind}]),\
		RowBox[{SubscriptBox[MakeBoxes[obj1[oind],StandardForm],RowBox[{",",indBoxCreate[indx]}]]}],
		If[obj1===Times||obj1===Plus,RowBox[{ToString[PD[obj1[oind],Xd[indx],Vd[]]]}],
			RowBox[{"PD["<>ToString[obj1]<>indsToString[{oind}]<>",Xd"<>indsToString[{indx}]<>",Vd[]]"}]]
];
PD/:MakeBoxes[PD[obj1_[oind___],Xd[],Vd[indv__]],StandardForm]:=
	If[$PrintNiceIndices&&((And@@IndexQ/@{indv}===True||\
			And@@NumericQ/@{indv}===True)&&IObjectRank[obj1]===Length[{oind}]),\
		RowBox[{SubscriptBox[MakeBoxes[obj1[oind],StandardForm],RowBox[{";",indBoxCreate[indv]}]]}],\
		If[obj1===Times||obj1===Plus,RowBox[{ToString[PD[obj1[oind],Xd[],Vd[indv]]]}],
			RowBox[{"PD["<>ToString[obj1]<>indsToString[{oind}]<>",Xd[],Vd"<>indsToString[{indv}]<>"]"}]]
];



(* ::Subsubsection::Closed:: *)
(*Pre-loaded object definitions*)


(* delta properties *)
DefObject[delta,2,{False,False},"\[Delta]"]
SetAttributes[delta,Orderless]
delta[ind_?IndexQ,ind_?IndexQ]=3;
$Assumptions=Join[$Assumptions,{delta[d$m,d$m]\[Element]Arrays[{3,3},Reals,Symmetric[{1,2}]]}];
(*Have to re-assign usage messages as they are cleared by DefObject*)
delta::usage = "delta[i,j] is the identity operator";

(* leviC properties *)
DefObject[leviC,3,{False,False},"\[CurlyEpsilon]"]
leviC[ind1_,ind2_?IndexQ,ind2_?IndexQ]=0;
leviC[ind2_?IndexQ,ind1_,ind2_?IndexQ]=0;
leviC[ind2_?IndexQ,ind2_?IndexQ,ind1_]=0;
$Assumptions=Join[$Assumptions,{leviC[d$m,d$m,d$m]\[Element]Arrays[{3,3,3},Reals,Antisymmetric[{1,2,3}]]}];
leviC::usage = "leviC[i,j,k] is the totally antisymmetric Levi-Civita tensor";

(* v properties *)
DefObject[v,1,{False,True},"v"];
v/:PD[v[j_],Xd[],Vd[k_]]:=delta[j,k];
v/:PD[v[j_],Xd[],Vd[k_,l__]]:=0;
$Assumptions=Join[$Assumptions,{v[d$m]\[Element]Arrays[{3},Reals,{}]}];
v::usage = "v[j] is the co-ordinate v";

(* x properties *)
DefObject[x,1,{True,False},"x"];
x/:PD[x[j_],Xd[k_],Vd[]]:=delta[j,k];
x/:PD[x[j_],Xd[k_,l__],Vd[]]:=0;
$Assumptions=Join[$Assumptions,{x[d$m]\[Element]Arrays[{3},Reals,{}]}];
x::usage = "x[j] is the co-ordinate x";



$InitObjects=False;


(* ::Subsection::Closed:: *)
(*Debug/Timing functions*)


(*Written by Leonid Shiffrin, published on Mathematica stack exchange*)

ClearAll[debug];
SetAttributes[debug, HoldAll];
debug[code_] :=
 Internal`InheritedBlock[{Message},
   Module[{inMessage},
     Unprotect[Message];        
     Message[args___] /; ! MatchQ[First[Hold[args]], _$Off] :=
       Block[{inMessage = True},
         Print[{
            Shallow /@ Replace[#, HoldForm[f_[___]] :> HoldForm[f], 1],
            Style[Map[Short, Last[#], {2}], Red]
           } &@Drop[Drop[Stack[_], -7], 4]
         ];
         Message[args];
         Throw[$Failed, Message];
       ] /; ! TrueQ[inMessage];
    Protect[Message];
   ];
   Catch[StackComplete[code], Message]]


(* Useful as a timing call as it can be used anywhere without disrupting evaluation*)
(* Prints out function name and timing *)
SetAttributes[myTiming,HoldAll];
myTiming[f_]:=Module[{outlist},
	$myTimingIter=0;
	outlist=Timing[Reap[f,timingtag]];
	Print[Head[Unevaluated[f]],": ",outlist[[1]] "s"];
	If[Length[outlist[[2,2]]]!=0,
		Print[Flatten[outlist[[2,2]]][[1]]," total: ",Total[Drop[Flatten[outlist[[2,2]]],1]]]];
	outlist[[2,1]]
];

(*Incude a myTimingSum call within a myTiming call and it will print out the sum
of timings for all calls of a particular function*)
ClearAll[myTimingSum];
SetAttributes[myTimingSum,HoldAll]
myTimingSum[f_]:=Module[{outlist},
	If[$myTimingIter==0,Sow[Head[Unevaluated[f]],timingtag]];
	$myTimingIter++;
	outlist=Timing[f];
	Sow[outlist[[1]],timingtag];
	outlist[[2]]
];


(* ::Subsection::Closed:: *)
(*General clean-up functions*)


General::IndexList="IndexList variable should be passed as a string";
(* Cleans up indexlist, removing all dummies and deleting indlist *)
ClearAll[CleanIndexList];
CleanIndexList[indliststr_]:=Module[{dummyunion},
If[!AtomQ[ToExpression[indliststr]],
	If[!StringQ[indliststr],Message[CleanIndexList::IndexList]];
	dummyunion=DeleteDuplicates[Flatten[ToExpression[indliststr<>"[[1]]"]]];
	removeTFUpValues[dummyunion,DIndexQ];
	(*Print["All dummy definitions reset"];*)
	ToExpression["Clear["<>indliststr<>"]"];
]
];
ClearAll["$IndexList"];

 (*Value at which to apply clearHighDummyDefs*)
$clearInternalDummiesAt=10000;

ClearAll[clearHighDummyDefs];
(*To save memory delete d$ definitions above some value. Called from within ToCanonical*)
clearHighDummyDefs[nmax_]:=Remove/@Flatten[StringCases[Names["d$*"],"d$"~~n__/;ToExpression[n]>nmax]];


(* ::Subsection::Closed:: *)
(*Dummy index identification and checking of expression validity*)


(* Find the dummy indices and check that x is a valid expression *)

(*If FindDummies is used as part of setIndEqual, don't write dummies to DIndexQ or $IndexList*)
(*If False, exportlist is just a list of the free indices*)
ClearAll[FindDummiesSingle];
FindDummies::indmatch="Index terms do not match across sum!";
FindDummies::dummies="Too many instances of a dummy index `1`";
Options[FindDummies]={writeDummyDefs->True};

FindDummies[expr_,exportlist_:"$IndexList",OptionsPattern[]]:= 
Module[{xplist,dNstart,indexlist,indexlistunique,xwithdummies,\
	dummylistunique,alldummies,freelistunique},
(*Cleaning previous definitions, exportlist variable is passed around as a string*)
If[OptionValue[writeDummyDefs],
	If[Length[ToExpression[exportlist]]!=0,CleanIndexList[exportlist]]];
(*Want to generate unique indices fo FindDummies to avoid problems when substituting
expressions*)
If[TrueQ[OptionValue[writeDummyDefs]],dNstart=1,dNstart=$maxDummyVal+1];
(*Expand and form list*)
xplist=expandForFindDummies[expr];
(*These two lines allow general vector input by switching obj1\[Rule]obj1[n] and obj0\[Rule]obj0[]*)
xplist=(xplist/.obj_/;IObjectRank[obj]===0:>obj[])/.obj_[][]:>obj[];
xplist=((xplist/.obj_/;(IObjectRank[obj]===1&&!MatchQ[obj,_[___]]):>\
		obj[$vecFreeI])/.obj_[i1_][i2_]:>obj[i2]);

xplist=plusToList[xplist];
(* Find dummies for each term *)
indexlist=Map[(FindDummiesSingle[#,exportlist]&),xplist];

If[Not[SameQ@@(Transpose[indexlist][[2]])],\
	Message[FindDummies::indmatch];CleanIndexList[exportlist];Abort[]];
(*Generate unique dummy indices*)
indexlistunique=Map[(#/.{l1_List,l2_List}:>{dumUnique[\
	Length[l1],(dNstart+=Length[l1])-Length[l1]],l2}&),indexlist];
(*Storing the maximum value of any dummy index in the entire session*)
If[$maxDummyVal<dNstart,$maxDummyVal=dNstart-1];

xwithdummies=MapIndexed[ReplaceAll[#1,Thread[indexlist[[First[#2],1]]->\
	indexlistunique[[First[#2],1]]]]&,xplist]/.List->Plus;

dummylistunique=Transpose[indexlistunique][[1]];
freelistunique=Union[Flatten[Transpose[indexlistunique][[2]]]];
(*Set IndexQ to True for each of the dummies*)
alldummies=DeleteDuplicates[Flatten[dummylistunique]];
addTFUpValues[alldummies,IndexQ];
(*Set DindexQ to True for each of the dummies*)
If[OptionValue[writeDummyDefs],
	addTFUpValues[alldummies,DIndexQ];
	(* To cancel terms, use non-unique terms for deltaSimplfy etc.*)
	If[Length[freelistunique]>1,Message[FindDummies::generalTensor]];
	ToExpression[exportlist<>"={"<>ToString[dummylistunique]<>","<>ToString[freelistunique]<>"}"];,
(*Note, the exportlist is backwards if writeDummyDefs is off*)
	ToExpression[exportlist<>"="<>ToString[freelistunique]];
];

If[$printToCanonicalProgress && OptionValue[writeDummyDefs],\
	Print["FindDummies: Dummy indices identified"]];
xwithdummies
];



(* Private function to find the dummies over a single term *)
FindDummiesSingle[expr_,exportlist_]:=Module[{xwsq,vecfreeind,ilist,itally,itallydum,itallyfree},
xwsq=expr/.obj_^2:>obj**obj;
ilist=Cases[xwsq,_?IndexQ,-1];
(*Form a tally of each index*)
itally=Tally[ilist];

(*Check for correct number of dummy occurences*)
If[Max[itally[[All,2]]]>2||Count[{expr},f_[i__]^n_/;n>=3]>0,\
	Message[FindDummies::dummies,itally];\
	Print[xwsq];CleanIndexList[exportlist];Abort[]];
(*Remove Tallies from the result*)
itallydum=Select[itally,#[[2]]==2&];
itallyfree=Select[itally,#[[2]]==1&];
itally={If[Length[itallydum]!= 0,Transpose[Sort[itallydum]][[1]],{}],\
	If[Length[itallyfree]!= 0,Transpose[Sort[itallyfree]][[1]],{}]};

itally
];


ClearAll[expandForFindDummies];
General::distExpand="large expression contains powers, using Expand";
(*Expand can be very slow, similar to for deltaSimplify. Use a separate function
here just to have slightly different checks*)
(*Uses FixedPoint around whole function since sometimes doesn't finish on one pass (if head is Times)*)
expandForFindDummies[expr_]:=Module[{},
FixedPoint[
	If[!(Head[#]===Plus||Head[#]===Times),Expand[#],\
	(*If expression contains objects^2 that contain +, Distribute won't work*)
		If[Position[Cases[#,obj_^n_,Infinity],Plus]=!={},\
			Message[expandForFindDummies::distExpand];Expand[#],
			If[Head[#]===Plus,
				FixedPoint[(Plus@@Distribute/@List@@#)&,#],
				Distribute[#]]
	]]&,expr]
]




(*
(*Seems to work without needing this, keep just in case I find a problem*)

(*This was in FindDummiesSingle*)
(*Want to be able to do things like curl[b]+b, without any indices*)
(*This is slow, only run if vector functions have just been run. Reset after ToCanonical*)
If[$findDumsAllowVecObjects,
(*See if the term matches scalar*(vector without index), if it does, add placeholder index to be recognized later*)
	vecfreeind=xwsq/.mult_ obj_/;(IObjectRank[obj]===1&&!MatchQ[obj,_[___]])->True;
	If[Length[ilist]=!=1&&(TrueQ@vecfreeind||IObjectRank[xwsq]===1),\
		AppendTo[ilist,freeDummyPlaceholder]];
];

(*This was from FindDummies, just after FindDummiesSingle call*)
(*If terms do not match accros sum, try running it with $findDumsAllowVecObjects to true*)
(*This is necessary so that ToCanonical works with Map with vector objects, won't make any difference
for non-vector sums without mistakes*)
If[Not[SameQ@@(Transpose[indexlist][[2]])]&&!$findDumsAllowVecObjects,Print["Running second FindDummiesSingle"];
	$findDumsAllowVecObjects=True;indexlist=Map[(FindDummiesSingle[#,exportlist]&),xplist]];
(*If any of the individual terms contain freeDummyPlaceholder, run function to fix this*)
If[$findDumsAllowVecObjects,
	If[MemberQ[Flatten[indexlist],freeDummyPlaceholder],
		{xplist,indexlist}=fixObjWithoutIndex[xplist,indexlist]]
];

(*Extra function*)
ClearAll[fixObjWithoutIndex];
(*Returns xplist and indexlist with freeDummyPlaceholder replaced by correct index*)
(*Needed for nice vector input*)
fixObjWithoutIndex[xplistf_,indexlistf_]:=Module[{ilist,freeind,fDPpos},
	ilist=indexlistf[[All,2,1]];
(*If there are other objects, choose the free index from these*)
	freeind=If[SameQ@@#,If[Length[#]==0,$vecFreeI,#[[1]]],
		Message[FindDummies::indmatch]]&@Cases[ilist,Except[freeDummyPlaceholder]];
	fDPpos=Flatten@Position[ilist,freeDummyPlaceholder];
(*Function to put the index on the vector term*)
	addFreeInd=Function[xterm,If[Head[#]===List,Times[#[[1]],#[[2]][freeind]],#[freeind]]&@\
		((#/.mult_ obj_/;(IObjectRank[obj]===1&&!MatchQ[obj,_[___]]):>{mult ,obj})&@xterm)];
(*Replace the relevant bits of xlist and change placeholder to freeind*)
	{ReplacePart[xplistf,Thread[fDPpos->addFreeInd/@xplistf[[fDPpos]]]],
		indexlistf/.freeDummyPlaceholder->freeind}
];



(*OLD FUNCTION - now using Mathematica canonicalizer *)
(*Function to reorder dummy indices (so equal terms will be recognized by Mathematica).
Also resets $IndexList *)
dummyReorder[expr_,exportlist_:"$IndexList"]:=
	Module[{xplist,fulldlist,inindorder,outindorder,reorderrules,xsimpfor,xsimp,
		randoutindorder,randreorderrules,xsimprand},
xplist=plusToList[expr];
(* Form rule for set for reorder of the indices *)
fulldlist=Cases[{#},_?DIndexQ,Infinity]&/@xplist;
inindorder=DeleteDuplicates/@fulldlist;
If[Or@@MapThread[Length[#1]<Length[#2]/2&,{inindorder,fulldlist}],\
	Print["More than two instances of a dummy have appeared"];];
outindorder=dumUnique[Length[#]]&/@inindorder;
removeTFUpValues[Union[Flatten[inindorder]],DIndexQ];
addTFUpValues[Union[Flatten[outindorder]],IndexQ];
addTFUpValues[Union[Flatten[outindorder]],DIndexQ];
reorderrules=MapThread[MapThread[Rule,{#1,#2}]&,{inindorder,outindorder}];
(*Update $IndexList*)
ToExpression[exportlist<>"[[1]]="<>ToString[outindorder]];
(*Reorder dummies in each term *)
xsimpfor=Plus@@(MapThread[ReplaceAll[#1,#2]&,{xplist,reorderrules}]\
	/.leviC[inds__]:> Signature[{inds}]leviC[Sort[{inds}]/.List->Sequence]);

(* Now do in reverse to catch symmetry and anti-symmetry*)
xsimpfor=plusToList[xsimpfor];
inindorder=DeleteDuplicates[Reverse[Cases[{#},_?DIndexQ,Infinity]]]&/@ xsimpfor;
outindorder=dumUnique[Length[#]]&/@inindorder;
reorderrules=MapThread[MapThread[Rule,{#1,#2}]&,{inindorder,outindorder}];
(*Update $IndexList*)
ToExpression[exportlist<>"[[1]]="<>ToString[outindorder]];
(*Reorder dummies in each term *)
xsimp=Plus@@(MapThread[ReplaceAll[#1,#2]&,{xsimpfor,reorderrules}]\
	/.leviC[inds__]:> Signature[{inds}]leviC[Sort[{inds}]/.List->Sequence]);
xsimp
];

*)


(* Check if expression has n free indices *)
nFIndexQ[obj_,n_Integer]:=Module[{nFIndexQlist},
	FindDummies[obj,ToString[nFIndexQlist],writeDummyDefs->False];
	Length[nFIndexQlist]===n
];



(*Return the free index of expression as a list*)
freeIndexFind[expr_]:=Module[{ilist},
FindDummies[expr,ToString[ilist],writeDummyDefs->False];
ilist]


(* ::Subsection::Closed:: *)
(*Replace Indexed Object*)


(*Use standard assignment, will work provided dummies aren't reset
(by running SymmetryCanonicalize) in between calls to expr *)
setIndEqual::indmatch="`1` supplied with incorrect number of indices!";

SetAttributes[setIndEqual,HoldFirst];
setIndEqual[lhs_,expr_/;(Head[expr]=!=List)]:=Module[{flistname},
	ClearAll[lhs];
	If[expr===0,lhs[___]=0;, \
			lhs[ind___?(And@@IndexQ/@{##}&)]:=\
		FindDummies[expr,ToString[flistname],writeDummyDefs->False]/.\
			If[Length[flistname]==Length[{ind}],Thread[flistname:>{ind}],\
				Message[setIndEqual::indmatch,lhs];Abort[]]
		]
];

Notation[
	ParsedBoxWrapper[RowBox[{"lhs_", " ", OverscriptBox["=", "ind"], "expr_"}]] \
	\[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"setIndEqual", "[", RowBox[{"lhs_", ",", "expr_"}], "]"}]]];
AddInputAlias[ParsedBoxWrapper[OverscriptBox["=", "ind"]],"i="];



(* ::Subsection::Closed:: *)
(*Canonicalizing with respect to tensor symmetries*)


(*This function canonicalizes each term in a sum using the new Mathematica 9 function
TensorReduce. It is performing the same task as dummyReorder but in a much more 
consistent way and should be guaranteed to put each term in a canonical form.
It is a bit slower though, so could be helpful to run dummyReorder sometimes (e.g. 
after deltaSimplify) as a first step to remove most of the terms.*)



ClearAll[singleSymmetryCanon];
SymmetryCanonicalize::newterms="Warning, new terms generated during summation, be worried!";
(*Execute for each term seperately, executes at the same speed*)
SymmetryCanonicalize[expr_,exportlist_:"$IndexList"]:=Module[{xplist,xsimp,dlistoutsimp},
(*Used to store dummies across entire sum*)
dlistin={};dlistout={};
xplist=expandForFindDummies[expr];
xplist=plusToList[xplist];
$progressIter=1;$totalterms=Length@xplist;
If[$printToCanonicalProgress,
	Print["SymmetryCanonicalize: progress..."];
	Monitor[xsimp=Map[singleSymmetryCanon,xplist];,\
		ProgressIndicator[Dynamic[$progressIter/$totalterms]]];
	Print[];,
	xsimp=Map[singleSymmetryCanon,xplist]];

(*Update dummy definitions and $IndexList, have to do this after simplifying expr*)
xsimp=plusToList[Plus@@xsimp];
dlistoutsimp=Union[Cases[#,Alternatives@@DeleteDuplicates[Flatten[dlistout]],-1]]&/@xsimp;
removeTFUpValues[DeleteDuplicates[dlistin],DIndexQ];
addTFUpValues[DeleteDuplicates[Flatten[dlistoutsimp]],IndexQ];
addTFUpValues[DeleteDuplicates[Flatten[dlistoutsimp]],DIndexQ];
If[Nor[Complement[dlistoutsimp,dlistout]=!={},Complement[dlistoutsimp,dlistout]=!={{}}],
	Message[SymmetryCanonicalize::newterms]];
ToExpression[exportlist<>"[[1]]="<>ToString[dlistoutsimp]];
Plus@@xsimp
]

(*Canonicalizes a single term not involving sums*)
singleSymmetryCanon[xsing_]:=
Module[{freeindices,tenlist,multfac,it,dlist,num2dummies,xsout,maxderiv,duminit,indpairs},
	freeindices=Cases[xsing,_?(DIndexQ[#]=!=True &&IndexQ[#] &),-1];
(*If the expression contains derivatives that haven't been initialized, do this*)
	maxderiv=Max[Cases[xsing,Xd[inds___]|Vd[inds___]:>Length[{inds}],Infinity]];
	If[maxderiv>$MaxStoredTensorDeriv,IncreaseStoredTensorDeriv[maxderiv]];
	(*Find dummies and sort into list for TensorContract*)
	xsout=TensorProduct@@timesToList[xsing/.obj_^2:>obj\[TensorProduct]obj];
	duminit=Cases[xsout,_?IndexQ,-1];
	indpairs=Select[DeleteDuplicates[Flatten[Position[duminit,#]]&/@duminit],Length[#]==2 &];
	xsout=xsout/._?IndexQ->d$m;
(*Store old dummy indices for removal*)
	dlistin=Join[dlistin,Complement[duminit,freeindices]];
(*Put tensor in canonical form*)
	tenlist=TensorContract[xsout,indpairs]//TensorReduce;
(*Put back into index notation*)
(*Trick to deal with TensorContract^n*)
	tenlist=tenlist/.obj_TensorContract^n_:>Nest[NonCommutativeMultiply[#,obj]&,obj,n-1];
(*Some objects are factored out of TensorContract*)
	multfac=Times@@DeleteCases[timesToList[tenlist],_TensorContract|_NonCommutativeMultiply,Infinity];
(*Convert into a list and number dummy appearances*)
	tenlist=Cases[timesToList[tenlist],TensorContract[iobj_,dlist_List]_.:>{iobj,dlist},Infinity];
	tenlist=(it=1;ReplaceAll[#,d$m:>{d$m,it++}])&/@tenlist;
(*Generate new dummy indices*)
	dlist=dumUnique[Length@Flatten[tenlist[[All,2]],1]];it=1;
	num2dummies=Map[Alternatives@@#1->dlist[[it++]]&,\
		(#/.num_Integer:>{d$m,num})]&/@tenlist[[All,2]];
	AppendTo[dlistout,dlist];
(*Put into a single product*)
	tenlist=multfac Times@@(MapThread[#1/.#2&,{tenlist[[All,1]],num2dummies}]/.TensorProduct->Times);
(*For the progress bar, should make sure this doesn't stuff up parallization, if there is any*)
$progressIter++;
(*Also need dlist for $IndexList*)
(*Sometimes free index is factored out of TensorContract, use two replaceAll's*)
	it=1;
	tenlist/.{d$m,_Integer}:>freeindices[[it++]]/.d$m:>freeindices[[it++]]
]





(* ::Subsection:: *)
(*Partial derivative rules*)


PDExpand::disall="Disallowed object `1` in partial derivative expansion";
ClearAll[expandPDrules,contractPDrules,productPDrules];
ClearAll[ExpandPDexpr,ContractPDexpr,ProductPDexpr];
(*Partial Derivative expansion functions *)
expandPDrules:={PD[obj_,Xd[ind1_,ind2__],Vd[ind3_,ind4__]]:>\
		PD[PD[obj,Xd[ind1],Vd[ind3]],Xd[ind2],Vd[ind4]],
	PD[obj_,Xd[indi___],Vd[indk_,indl__]]:> PD[PD[obj,Xd[indi],Vd[indk]],Xd[],Vd[indl]],
	PD[obj_,Xd[indi_,indj__],Vd[indk___]]:> PD[PD[obj,Xd[indi],Vd[indk]],Xd[indj],Vd[]],
	PD[obj_,Xd[indi_],Vd[indk_]]:> PD[PD[obj,Xd[indi],Vd[]],Xd[],Vd[indk]]};
contractPDrules:=PD[PD[obj_,Xd[indi___],Vd[indk___]],Xd[indj___],Vd[indl___]]:>\
	PD[obj,Xd[indi,indj],Vd[indk,indl]];
productPDrules:={PD[objf_ objg_,Xd[indi_],Vd[]]:>\
		objf PD[objg,Xd[indi],Vd[]]+objg PD[objf,Xd[indi],Vd[]],
	PD[objf_ objg_,Xd[],Vd[indi_]]:>objf PD[objg,Xd[],Vd[indi]]+objg PD[objf,Xd[],Vd[indi]],
	PD[objf_^n_,Xd[indi_],Vd[]]:>If[n!=2&&(IObjectRank[objf]=!=0),Message[PDExpand::disall,objf^n],\
		n objf^(n-1) PD[objf,Xd[indi],Vd[]]],
	PD[objf_^n_,Xd[],Vd[indi_]]:>If[n!=2&&(IObjectRank[objf]=!=0),Message[PDExpand::disall,objf^n],\
		n objf^(n-1) PD[objf,Xd[],Vd[indi]]]
	};

ExpandPDexpr[expr_]:=expr//.expandPDrules;
ContractPDexpr[expr_]:=expr//.contractPDrules;
ProductPDexpr[expr_]:=expr//.productPDrules;
PDExpand[expr_]:=Module[{xexp},
	xexp=ContractPDexpr[ProductPDexpr[ExpandPDexpr[expr]]];
	If[$printToCanonicalProgress,Print["PDExpand: completed expansion of partial derivatives"]];
	xexp
]


(* ::Subsection:: *)
(*Applying rules as part of ToCanonical*)


$UserRuleList={};
(*rules should be a non-nested list of rules*)
defineUserRules::norule="Input must be a list of Rule or RuleDelay objects";
defineUserRules::dummies="Odd number of instances of new dummy index on RHS of rules: `1`";
defineUserRules[rules_List]:=Module[{patinds,ruleRHS,indsRHS,dummies,newrules},
	(*Find inds used in the patterns themselves*)
	patinds=DeleteDuplicates[HoldPattern[#][[1,1]]&/@Cases[rules,obj_Pattern:>obj,Infinity]];
(*Check it is actually a rule*)
	ruleRHS=If[Head[#]===Rule||Head[#]===RuleDelayed,#[[2]]/.obj_^2:>obj**obj,\
		Message[defineUserRules::norule,#];Abort[]]&/@rules;
(*Find indices on the RHS and delete those from the rule*)	
	indsRHS=Cases[ruleRHS,_?IndexQ,Infinity];
	dummies=Cases[Tally[indsRHS],{ind_,n_}/;!MemberQ[Flatten[patinds],ind]];
(*Check for an even number, could let something bad through, but annoying to do a more thorough check*)
	dummies=If[TrueQ@(And@@(EvenQ/@dummies[[All,2]])),dummies[[All,1]],\
		Message[defineUserRules::dummies,dummies];Abort[]];
(*Change squares into NCM*)
	newrules=MapThread[(#1/.obj_?IObjectQ^n_/;n>1:>NonCommutativeMultiply@@conA[obj,n]):>#2 &,{rules[[All,1]],ruleRHS}];
	newrules=#/.Thread[dummies->(Hold[createInd[#]]&/@dummies)]&/@newrules;
	$UserRuleList=newrules;
];
	

applyUserRules[expr_]:=Module[{out},
(* Clear index definitions so all start at zero*)	
	ClearAll[createIndPrevious];
	out=((expr/.obj_?IObjectQ^n_/;n>1:>NonCommutativeMultiply@@conA[obj,n])//.ReleaseHold[$UserRuleList])\
		/.NonCommutativeMultiply->Times;
out
];

(*Creates a Unique index each time the rule is evaluated. After two calls to createInd for a 
particular variable the value is incremented*)
ClearAll[createInd,createIndPrevious];
createInd[ind_]:=Module[{prev,newind},
(*createIndPrevious constains info about the previous call, since each index must be called twice*)
	prev=If[Head[createIndPrevious[ind]]===createIndPrevious,Null,createIndPrevious[ind]];
	If[prev===Null,newind=dumUnique[1,++$maxDummyVal];createIndPrevious[ind]=newind,
		newind=prev;createIndPrevious[ind]=Null];
	addTFUpValues[newind,IndexQ];
	addTFUpValues[newind,DIndexQ];
	newind[[1]]];



(* ::Subsection::Closed:: *)
(*Unit vector simplification*)


$UnitVecRules={(obj_?UnitVecQ[ind_])^2->1,obj_?UnitVecQ[ind_] PD[obj_?UnitVecQ[ind_],Xd[ind2_],Vd[]]->0,\
	obj_?UnitVecQ[ind_] PD[obj_?UnitVecQ[ind_],Xd[],Vd[ind2_]]->0};
$UnitVecRuleOrder=1;

setUnitVec[obj_?IObjectQ,order_Integer:2]:=Module[{},
obj/:UnitVecQ[obj]=True;
If[Length[$FullIndexList]=!=0,
	Print[obj[$FullIndexList[[1]]]," set as unit vector"],
	Print[ToString[obj]<>"[i]  set as unit vector"]];
If[order>$UnitVecRuleOrder,
	($UnitVecRules=Join[$UnitVecRules,createUnitVecRule[#]])&/@Range[$UnitVecRuleOrder+1,order];
	If[order!=2,Print["Unit vector rules added up to order ",order]]];
];

(*Set up and apply unit vector rules*)
(*Just add first 3 partial derivaives for now*)
(*UPDATE this to generate more rules!*)
unitVecReduce[expr_]:=Module[{xsimp},
xsimp=expr//.$UnitVecRules;
If[$printToCanonicalProgress,Print["unitVecReduce: rules applied to unit vectors"]];
xsimp
];

(*Creates unit vector rules (above order 1) in the initialization of setUnitVecs*)
ClearAll[createUnitVecRule]
createUnitVecRule[n_/;n>=2]:=Module[{dinds,allder,ruleas0},
	dinds=ToExpression["VEST`Private`ind"<>ToString[#]]&/@Range[n];
	allder={Take[dinds,#],Take[dinds,-(n-#)]}&/@Range[0,n];
	ruleas0=PDExpand[PD[obj[ind]^2,Xd@@#[[1]],Vd@@#[[2]]]/2]&/@allder;
	(#[[-1]]/.Join[{obj->obj_?UnitVecQ,ind->ind_},Thread[dinds->(Pattern[#,_]&/@dinds)]])\
		:>Evaluate[-Most[#]]&/@ruleas0
]


(* ::Subsection::Closed:: *)
(*Subscript[\[CurlyEpsilon], ijk] simplification*)


ClearAll[levi2rules];
(* Simplify expressions involving Subscript[\[CurlyEpsilon], ijk] *)

(*More general version, use full expansion of an arbitrary leviC product*)
levi2rules:={leviC[indi_?IndexQ,indj_?IndexQ,indk_?IndexQ]leviC[indl_?IndexQ,indm_?IndexQ,indn_?IndexQ]:>\
	delta[indi,indl](delta[indj,indm]delta[indk,indn]-delta[indj,indn]delta[indk,indm])-\
	delta[indi,indm](delta[indj,indl]delta[indk,indn]-delta[indj,indn]delta[indk,indl])+\
	delta[indi,indn](delta[indj,indl]delta[indk,indm]-delta[indj,indm]delta[indk,indl]),
	leviC[indi_?IndexQ,indj_?IndexQ,indk_?IndexQ]^2->6}
(* Use non-commutative multiply to account for leviC^2 so that expansion is always in the order they appear*)
(* This is important in simplifyVertorForm to ensure interesting expansions of leviC products*)
leviCSimplify[expr_]:=expr//.levi2rules;





(* ::Subsection::Closed:: *)
(*Subscript[\[Delta], ij] simplification*)


ClearAll[expandForDelta,delSimprules];

delSimprules={delta[ind1_?DIndexQ,ind2_]obj_[inds1___,ind1_,inds2___]:>\
		obj[inds1,ind2,inds2],
	delta[ind1_?DIndexQ,ind2_]PD[obj_[inds1___,ind1_,inds2___],Xd[indsx___],Vd[indsv___]]:>\
		PD[obj[inds1,ind2,inds2],Xd[indsx],Vd[indsv]],
	delta[ind1_?DIndexQ,ind2_]PD[obj_[inds1___],Xd[indsx1___,ind1_,indsx2___],Vd[indsv___]]:> \
		PD[obj[inds1],Xd[indsx1,ind2,indsx2],Vd[indsv]],
	delta[ind1_?DIndexQ,ind2_]PD[obj_[inds1___],Xd[indsx___],Vd[indsv1___,ind1_,indsv2___]]:> \
		PD[obj[inds1],Xd[indsx],Vd[indsv1,ind2,indsv2]],
	delta[ind1_,ind2_]^2->3};

(* Most obvious way turns out to be the fastest anyway*)
deltaSimplify[expr_]:=Module[{xsimp},
xsimp=expandForDelta[expr]//.delSimprules;
If[$printToCanonicalProgress,Print["deltaSimplify: completed \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(ijk\)]\) and \!\(\*SubscriptBox[\(\[Delta]\), \(ij\)]\) expansions "]];
xsimp
]

(*Expand can be very very slow in expanding after levi2rules for some reason, maybe the 
very large number of variables? Expression is always expanded after FindDummies so know
that expansion is of the form expr(delta(delta delta-delta delta)...)+... So can use 
Distribute instead and this is much much faster. Check that there is nothing squared first.*)
expandForDelta::FPiter="more than 3 FixedPoint iterations required, be worried";

expandForDelta[expr_]:=Module[{fpit,xexp},
If[Head[expr]=!=Plus || Length[expr]<10,xexp=Expand[expr],
(*If expression contains objects^2 that contain +, Distribute won't work*)
	If[Position[Cases[expr,obj_^n_,Infinity],Plus]!={},xexp=Expand[expr];\
		Message[expandForDelta::distExpand],
	fpit=0;xexp=FixedPoint[(fpit++;Plus@@Distribute/@List@@#)&,expr];\
		If[fpit>3,Message[expandForDelta::FPiter]];
	]];
xexp
]

	
	



(* ::Subsection::Closed:: *)
(*ToCanonical function*)


(* FULL SIMPLIFICATION - concatenation of the other functions *)
Options[ToCanonical]={printProgress->False,exportlist->"$IndexList"};
$printToCanonicalProgress=False;

ToCanonical[expr_/;Head[expr]=!=List,OptionsPattern[]]:=Module[{xsimp,dumlist},
	If[TrueQ[OptionValue[printProgress]],$printToCanonicalProgress=True,\
		$printToCanonicalProgress=False];
	xsimp=printDummies[SymmetryCanonicalize[
		unitVecReduce[applyUserRules[deltaSimplify[leviCSimplify[\
		FindDummies[PDExpand[expr],OptionValue[exportlist]]]]]],\
		OptionValue[exportlist]],OptionValue[exportlist]];
	$printToCanonicalProgress=False;
	(*Clear d$ variables if max value gets large to save memory. If working with
	VERY large expressions (more than 100 dummies in a term!), may need to increase this*)
	If[$maxDummyVal>$clearInternalDummiesAt,clearHighDummyDefs[100];$maxDummyVal=101];
	xsimp
]



(* ::Subsection::Closed:: *)
(*Printing dummy indices*)


(*Print dummy variables in a more easily readable format using inital DefIndices data*)
$DummyColorList={Blue,Red,Black,Purple,Brown,Gray,Green,Orange,Magenta,Pink};
$PrintNiceDummies=True;


printDummies[expr_,exportlist_:"$IndexList"]:=
	Module[{indlist,dummymax,printindlist,numcolors,colorit},
indlist=ToExpression[exportlist];
(* Find largest dummy *)
dummymax=Max@@Length/@indlist[[1]];
(*available indices*)
printindlist=Complement[$FullIndexList,indlist[[2]]];
printindlist=If[Length[printindlist]>dummymax,Take[printindlist,dummymax]\
	,Join[printindlist,Drop[dumUnique[dummymax],Length[printindlist]]]];
(*For each of the set of dummies change the print display using var$Print*)
(*setDummyPrint sets print display for a set number of times (2) then deletes it*)
colorit=1;
numcolors=Length[$DummyColorList];
setDummyPrint[vsym_,letsym_]:=Module[{vstr,vstrP,let},
	vsym/:SymbolName[vsym]:=If[$PrintNiceDummies,ToString[letsym],ToString[vsym]];
	vsym/:indColor[vsym]=$DummyColorList[[Mod[colorit,numcolors,1]]];
	colorit=colorit+1;
	];
MapThread[setDummyPrint,{dumUnique[dummymax],printindlist}];
expr
];





(* ::Subsection::Closed:: *)
(*Print as a vector expression*)


(*Function to print indexed expression as a vector expression*)
(*Only works with x derivatives up to first order at the moment*)
vectorForm[expr_]:=Module[{exprwrules,freeind,replev},
	(*Sub in rules, gives expression with free index still present*)
	exprwrules=expandForFindDummies[expr]//.vecsubrules;
	freeind=freeIndexFind[exprwrules];
(*Remove the free index. Only replace at level 2 since otherwise could end up
replacing bits in PD*)
	If[Head[exprwrules]===Times,replev={0,1},replev={0,2}];
	DisplayForm@(Replace[exprwrules,obj_@@freeind:>objPrintAs[obj],replev]\
		/.ind_?IndexQ:>ToExpression@SymbolName[ind])
]



(*Works out the permutations of a rule involving leviC tensors and prints out 6 rules that cover all possibilities*)
ClearAll[leviRuleCreate];
leviRuleCreate[rule_RuleDelayed]:=Module[{LHSlist,indperms,rhsmult},
	LHSlist=rule[[1]]/.lbit_leviC mul_:>{lbit,mul};
	indperms=Permutations[{##}]&@@(LHSlist[[1]]);
	rhsmult=(Signature/@indperms)/Signature[indperms[[1]]];
	Thread[Thread[(leviC@@@indperms) LHSlist[[2]]]:>Evaluate[rule[[2]] rhsmult]]
]

(* Set default for objPrintAs *)
objPrintAs[obj_RowBox]:=obj;

(* Rules used for substitutions*)
ClearAll[vecsubrules1,vecsubrules2,vecsubrules3,vecsubrules];
vecsubrules1={PD[o1_[],Xd[i1_],Vd[]]:>prinGobj[o1][i1],o2_[i1_?IndexQ]PD[o1_[i1_],Xd[i2_],Vd[]]:>ncDot[prinGobj[o1],\
	prinobj[o2]][i2],o2_[i2_?IndexQ]PD[o1_[i1_],Xd[i2_],Vd[]]:>ncDot[prinobj[o2],prinGobj[o1]][i1],\
	PD[o1_[i1_],Xd[i1_],Vd[]]:>prinDiv[o1],PD[o1_[i1_],Xd[i2_],Vd[]]^2:>prinGdd[o1],\
	PD[o1_[i1_],Xd[i2_],Vd[]]PD[o1_[i2_],Xd[i1_],Vd[]]:>prinGddT[o1]};
vecsubrules2=Join[leviRuleCreate[leviC[i1_,i2_,i3_]o1_[i2_?IndexQ]o2_[i3_?IndexQ]:>prinCP[o1,o2][i1]],\
	leviRuleCreate[leviC[i1_,i2_,i3_]PD[o1_[i3_?IndexQ],Xd[i2_?IndexQ],Vd[]]:>prinCurl[o1][i1]]];
vecsubrules3={o1_[i1_?IndexQ]^2:>prinobj[o1]^2,o1_[i1_?IndexQ]o2_[i1_?IndexQ]:>ncDot[prinobj[o1],prinobj[o2]]};
vecsubrules=Join[vecsubrules1,vecsubrules2,vecsubrules3];

(*Vector printing functions, uses objPrintAs which is essentially just printas as input for DefObject*)
ClearAll[prinobj,prinGobj,ncDot,prinDiv,prinGdd,prinGddT,prinCP,prinCurl];
prinobj[obj_]:=RowBox[{objPrintAs[obj]}]
prinGobj[obj_]:=RowBox[{Style["\[Del]",Bold],objPrintAs[obj]}]
ncDot[sb1_,sb2_]:=RowBox[{"(",sb1,"\[CenterDot]",sb2,")"}]
prinDiv[obj_]:=RowBox[{"(",Style["\[Del]",Bold],"\[CenterDot]",objPrintAs[obj],")"}]
prinGdd[obj_]:=RowBox[{"(",Style["\[Del]",Bold],objPrintAs[obj],":",Style["\[Del]",Bold],objPrintAs[obj],")"}]
prinGddT[obj_]:=RowBox[{"(",Style["\[Del]",Bold],objPrintAs[obj],":",Style["\[Del]",Bold],objPrintAs[obj],"\[Transpose]",")"}]
prinCP[o1_,o2_]:=RowBox[{"(",objPrintAs[o1],"\[Times]",objPrintAs[o2],")"}]
prinCurl[obj_]:=RowBox[{Style["\[Del]",Bold],"\[Times]",objPrintAs[obj]}]


(* ::Subsection::Closed:: *)
(*Inputing vector expressions*)


(*Functions to input in vector notation*)
(*All work by simply outputing an indexed expression with unique indices that can be 
used as a standard input expression*)

(*Specifies default free index of vector expressions, won't matter for scalar expressions*)
$vecFreeI=Global`n;


cross[o1_?(rankn[#,{1}]&),o2_?(rankn[#,{1}]&),ind_:False]:=Module[{ni,o1sub,o2sub},
(*New indices to use*)
ni=dumUnique[2,($maxDummyVal+=2)-1];ni=Join[{$vecFreeI},ni];
addTFUpValues[ni,IndexQ];
(*Both individual objects and expressions work with setIndEqual since FindDummies adds in a free index if necessary*)
setIndEqual[o1sub,o1];
setIndEqual[o2sub,o2];
If[ind===False,leviC@@ni o1sub[ni[[2]]]o2sub[ni[[3]]],leviC@@ni o1sub[ni[[2]]]o2sub[ni[[3]]]/.ni[[1]]->ind]
]

dot::ambig="Non derivative rank 2 tensor `1` supplied, result may be transposed";
dot::scalar="Index supplied to scalar object";
dot::twotens="Cannot dot two rank 2 tensors";
dot[o1_?(rankn[#,{1,2}]&),o2_?(rankn[#,{1,2}]&),ind_:False]:=Module[
	{ni,tensdot,o1sub,o2sub,r2inds,outobj},
(*don't necessarily need these indices, but get them anyway*)
ni=dumUnique[1,($maxDummyVal+=1)];ni=Join[{$vecFreeI},ni];
addTFUpValues[ni,IndexQ];
(*Get "dotting index" from each object*)
tensdot={False,False};(*If False, corresponding object is rank 1*)
If[rankn[o1,{1}],setIndEqual[o1sub,o1],
(*Find indices of rank 2 object, this is the correct way around for dotting gradients*)
	If[Head[o1]=!=PD,Message[dot::ambig,o1]];\
	tensdot[[1]]=True;setIndEqual[o1sub,o1]];
If[rankn[o2,{1}],setIndEqual[o2sub,o2],
(*Find indices of rank 2 object, this is the correct way around for dotting gradients*)
	If[Head[o2]=!=PD,Message[dot::ambig,o2]];
	tensdot[[2]]=True;setIndEqual[o2sub,o2]];
(*Dot together the two objects*)
Which[tensdot==={False,False},
	outobj=o1sub[ni[[2]]]o2sub[ni[[2]]];If[ind=!=False,Message[dot::scalar]],
tensdot==={True,False},
	outobj=o1sub[ni[[2]],ni[[1]]]o2sub[ni[[2]]];If[ind=!=False,outobj=outobj/.ni[[1]]->ind],
tensdot==={False,True},
	outobj=o1sub[ni[[2]]]o2sub[ni[[1]],ni[[2]]];If[ind=!=False,outobj=outobj/.ni[[1]]->ind],
tensdot==={True,True},
	Message[dot::twotens];Abort[]];
outobj
]

div[o1_?(rankn[#,{1}]&)]:=Module[{ni,o1sub},
ni=dumUnique[1,($maxDummyVal+=1)];
addTFUpValues[ni,IndexQ];
setIndEqual[o1sub,o1];
PD[o1sub[ni[[1]]],Xd[ni[[1]]],Vd[]]
]

curl[o1_?(rankn[#,{1}]&),ind_:False]:=Module[{ni,o1sub},
ni=dumUnique[2,($maxDummyVal+=2)-1];ni=Join[{$vecFreeI},ni];
addTFUpValues[ni,IndexQ];
setIndEqual[o1sub,o1];
If[ind===False,leviC@@ni PD[o1sub[ni[[3]]],Xd[ni[[2]]],Vd[]],
	leviC@@ni PD[o1sub[ni[[3]]],Xd[ni[[2]]],Vd[]]/.ni[[1]]->ind]
]

grad::indnum="Number of supplied indices is not equal to rank+1";
grad[o1_?(rankn[#,{0,1}]&),ind_:False]:=Module[{ni,o1sub,indi},
ni=dumUnique[1,($maxDummyVal+=1)];ni=Join[{$vecFreeI},ni];
addTFUpValues[ni,IndexQ];
(*Make sure ind is a list and check its length matches the supplied object*)
If[Head[ind]===Symbol&&ind=!=False,indi={ind},indi=ind];
If[indi=!=False&&((rankn[o1,{0}]&&Length[indi]!=1)||(rankn[o1,{1}]&&Length[indi]!=2)),
	Message[grad::indnum];indi=False];
(*Form the gradient*)
setIndEqual[o1sub,o1];
If[rankn[o1,{0}],
	If[indi===False,PD[o1sub[],Xd[ni[[1]]],Vd[]],PD[o1sub[],Xd@@indi,Vd[]]],
(*$vecFreeI is put onto the grad index for derivative tensor*)
	If[indi===False,PD[o1sub[ni[[2]]],Xd[ni[[1]]],Vd[]],PD[o1sub[indi[[1]]],Xd[indi[[2]]],Vd[]]]
	]
]


gradv::indnum="Number of supplied indices is not equal to rank+1";
gradv[o1_?(rankn[#,{0,1}]&),ind_:False]:=Module[{ni,o1sub,indi},
ni=dumUnique[1,($maxDummyVal+=1)];ni=Join[{$vecFreeI},ni];
addTFUpValues[ni,IndexQ];
(*Make sure ind is a list and check its length matches the supplied object*)
If[Head[ind]===Symbol&&ind=!=False,indi={ind},indi=ind];
If[indi=!=False&&((rankn[o1,{0}]&&Length[indi]!=1)||(rankn[o1,{1}]&&Length[indi]!=2)),
	Message[grad::indnum];indi=False];
(*Form the gradient*)
setIndEqual[o1sub,o1];
If[rankn[o1,{0}],
	If[indi===False,PD[o1sub[],Xd[],Vd[ni[[1]]]],PD[o1sub[],Xd[],Vd@@indi]],
(*$vecFreeI is put onto the grad index for derivative tensor*)
	If[indi===False,PD[o1sub[ni[[2]]],Xd[],Vd[ni[[1]]]],PD[o1sub[indi[[1]]],Xd[],Vd[indi[[2]]]]]
	]
]


(*Tests if object or expression has any of given ranks*)
(* Also set $findDumsAllowVecObjects to True, as this is necessary of nFIndexQ to work correctly*)
ClearAll[rankn];
rankn[obj_,n_List]:=obj===0||Or@@(TrueQ@nFIndexQ[obj,#]&/@n)



(*NOTATION FOR CROSS, DOT and GRAD*)
AddInputAlias[ParsedBoxWrapper[OverscriptBox["\[Times]","\[RightVector]"]],"v*"];
AddInputAlias[ParsedBoxWrapper[OverscriptBox[StyleBox["\[Bullet]",FontColor->Black],"\[RightVector]"]],"v."];
AddInputAlias[ParsedBoxWrapper[OverscriptBox["\[Del]","\[RightVector]"]],"vg"];
AddInputAlias[ParsedBoxWrapper[SubscriptBox[OverscriptBox["\[PartialD]","\[RightVector]"],"v"]],"vgv"];

Notation[ParsedBoxWrapper[RowBox[{"o1_",OverscriptBox["\[Times]","\[RightVector]"],"o2_"}]] \[DoubleLongRightArrow] \
	ParsedBoxWrapper[RowBox[{"cross", "[", RowBox[{"o1_", ",", "o2_"}], "]"}]]];
Notation[ParsedBoxWrapper[RowBox[{"o1_",OverscriptBox[StyleBox["\[Bullet]",FontColor->Black],"\[RightVector]"],"o2_"}]]\[DoubleLongRightArrow]\
	ParsedBoxWrapper[RowBox[{"dot", "[", RowBox[{"o1_", ",", "o2_"}], "]"}]]];
Notation[ParsedBoxWrapper[RowBox[{OverscriptBox["\[Del]","\[RightVector]"],"o1_"}]]\[DoubleLongRightArrow] \
	ParsedBoxWrapper[RowBox[{"grad", "[", "o1_", "]"}]]];
Notation[ParsedBoxWrapper[RowBox[{SubscriptBox[OverscriptBox["\[PartialD]","\[RightVector]"],"v"],"o1_"}]]\[DoubleLongRightArrow] \
	ParsedBoxWrapper[RowBox[{"gradv", "[", "o1_", "]"}]]];



(* ::Subsection:: *)
(*Equivalent forms of an indexed expression*)


(*Apply Subscript[\[CurlyEpsilon], ijk] Subscript[\[CurlyEpsilon], ljk]=2Subscript[\[Delta], il ]to different indices of a term in an expression to obatin equivalent
forms. 
This is necessary for more complex vector identities, for instance
(a.b\[Cross]c)d+(b.c\[Cross]d)a+(c.d\[Cross]a)b+(d.a\[Cross]b)c=0*)

(*Iterates with simplifyVectorForm until expression non longer changes and returns the
result*)

Options[FullSimplifyVectorForm]={printSubs->False,maxPatternsToSub->100000,
		randomFinalForm->0,unitVec->False,numLeviPairs->1};

FullSimplifyVectorForm[expr_,OptionsPattern[]]:=
Module[{iterprint,itexpr,finalans,randitM},
$simplifyVecFormFinsished=False;
$sVFRandomIt=0;(*Iterator for random steps if it gets stuck*)
randitM=OptionValue[randomFinalForm];(* Just to reduce typing*)
(*To remember the forms from the previous iteration to save computation on large simplifications*)
$SVFpreviousStepRules={{},{}};

iterprint=1;
itexpr=expr;
Catch[While[True,
itexpr=simplifyVectorForm[itexpr,OptionValue[unitVec],{printSubs->OptionValue[printSubs],\
		maxPatternsToSub->OptionValue[maxPatternsToSub],randomReturn->0=!=randitM,\
		numLeviPairs->OptionValue[numLeviPairs]}];
If[itexpr===0||($simplifyVecFormFinsished&&(randitM<$sVFRandomIt||randitM==0)),\
	Throw[itexpr]];
Print[" "];
Print["Completed iteration ", iterprint++];
Print[" "];
]]
]



ClearAll[simplifyVectorForm];
(* Applies equivalentVectorForms to each term and substitutes in each rule, returning
the shortest expression. Not guaranteed to give shortest expression, since this could require
substituting two rules at once*)
(* maxPatterns is maximum number of patterns to try subbing in, if larger just subs in each 
seperately *)
Options[simplifyVectorForm]={printSubs->False,maxPatternsToSub->100000,\
		randomReturn->False,numLeviPairs->1};
(*THIS WILL NOT WORK PROPERLY IF SCOPE OF WHOLE PACKAGE IS CHANGED TO PUBLIC!!*)
SVFIndexListName="VEST`Private`SVFIndexList";

simplifyVectorForm[expr_,unitvec_:False,OptionsPattern[]]:=
Module[{initexpr,xplist,lengthfun,fullrulelist,rulecombs,subexprlens,shortestexpr},
initexpr=ToCanonical[expr,exportlist->SVFIndexListName];
xplist=plusToList[initexpr];
(*Calculate all equivalent forms for each term*)
$progressIterSimp=0;$totaltermsSimp=Length[xplist];
Print["Calculating equivalent forms of each term: progress..."];
Monitor[fullrulelist=equivalentVectorForms[xplist[[#]],unitvec,OptionValue[numLeviPairs]]\
		&/@Range[Length[xplist]];,ProgressIndicator[Dynamic[$progressIterSimp/$totaltermsSimp]]];
$SVFpreviousStepRules={xplist,fullrulelist};

rulecombs=createRuleSubList[fullrulelist,OptionValue[maxPatternsToSub]];
Print["Trying ", Length[rulecombs]," substitution combinations"];
If[OptionValue[printSubs],Print[fullrulelist];Print["Rule combinations to try: ", rulecombs]];
(*Returns the number of terms in an expression (with no brackets)*)
lengthfun=If[Head[#]===Plus,Length[#],If[#===0,0,1]]&;
(*Save storing everything in memory by storing the length of each term*)
subexprlens=MapIndexed[{First[#2],lengthfun@(initexpr/.Flatten[Extract[fullrulelist,#1]])}&,rulecombs];

(*Choose the shortest (not efficient, but really doesn't matter) *)
shortestexpr=Sort[subexprlens,#1[[2]]<#2[[2]]&];
If[shortestexpr==={},$simplifyVecFormFinsished=True;
	Print["Substitutions yielded no expression shorter than input"];initexpr,
(*If other forms of some objects have been found *)
shortestexpr=First[shortestexpr];
Which[shortestexpr[[2]]>Length[xplist],$simplifyVecFormFinsished=True;\
		Print["Substitutions yielded no expression shorter than input"];Print[];initexpr,\
	shortestexpr[[2]]==Length[xplist],
		$simplifyVecFormFinsished=True;$sVFRandomIt++;\
			Print["Substitutions yielded no expression shorter than input"];Print[];\
			If[OptionValue[randomReturn],Print["Trying random choice of same length"];\
				initexpr/.Flatten[Extract[fullrulelist,rulecombs\
					[[RandomChoice[Select[subexprlens,#[[2]]==Length[xplist]&]][[1]]]]]],\
			initexpr],\
	shortestexpr[[2]]<Length[xplist],
		If[shortestexpr[[2]]===0,$simplifyVecFormFinsished=True;0,\
			Print["Expression reduced from ", Length[xplist], " to ", shortestexpr[[2]]," terms"];\
			initexpr/.Flatten[Extract[fullrulelist,rulecombs[[shortestexpr[[1]]]]]]]]
]
]


(*Function takes a single term in an expression and returns the equivalent 
forms of it *)
ClearAll[equivalentVectorForms];
equivalentVectorForms::singleterm="single indexed term required!";
equivalentVectorForms::unitvec="Specified vector is not defined as unit vector!";
(*Including a unitvec also checks what you get multiplying each term by vec^2*)
equivalentVectorForms[xsing_,unitvec_,numlevis_]:=
	Module[{posInPrevious,orig,origNC,levidums,unitdums,unitmult,dummylist,dumlist2add,\
		levitosub,repdumlist,exprlevipairs,leviorders,equivFormlist},
(*Add support for multiple terms in a separate function*)
Catch[
If[Position[xsing,Plus,Heads->True]!={},
	Message[equivalentVectorForms::singleterm];Abort[]];
If[Cases[xsing,leviC[___],Infinity]==={}&&numlevis==1,Throw[{}]];
(*If this term has already been calculated, use this*)
posInPrevious=Position[$SVFpreviousStepRules[[1]],xsing];
If[Length[posInPrevious]!=0,
	Throw[Extract[$SVFpreviousStepRules[[2]],posInPrevious[[1]]]]];

orig=ToCanonical[xsing,exportlist->SVFIndexListName];
(*Extra indices necessary for leviC and unit vectors*)
levidums=Unique/@conA["lc$", 3numlevis];
If[unitvec=!=False,unitdums=Unique/@conA["un$",numlevis];
		unitmult=Times@@(unitvec[#]unitvec[#]&/@unitdums);
		If[UnitVecQ[unitvec]=!=True,Message[equivalentVectorForms::unitvec];Abort[]],
	unitmult=1;unitdums={}];
addTFUpValues[Join[levidums,unitdums],IndexQ];
origNC=(orig unitmult)/.Times->NonCommutativeMultiply/.obj_^2:>obj**obj;
(*List of index positions and names*)
dummylist={Position[origNC,_?IndexQ,-1],Cases[origNC,_?IndexQ,-1]};
dumlist2add=Join[Flatten[SVFIndexList[[1]]],levidums,unitdums];
(*List of leviC tensors to sub in*)
levitosub=leviC@@@Partition[levidums,3];
(* Possible ways to sub in \[Delta][i,j]*)
repdumlist=Subsets[Range[Length[dummylist[[2]]]],{numlevis}];
(*lists of; expr with leviC, all the leviCs to sub in*)
exprlevipairs=createLeviList[origNC,dummylist,levitosub,#]&/@repdumlist;
(*Possible orders in which to substitute leviC*)
leviorders=generateLeviOrder[Length[exprlevipairs[[1,2]]]];
(*Find all equivalent forms*)
equivFormlist=Flatten[Outer[orderedLeviExpand[#1[[1]],#1[[2]],#2,dumlist2add]&,\
	exprlevipairs,leviorders,1]];
equivFormlist=Rest@DeleteDuplicates[Join[{orig},equivFormlist]];
$progressIterSimp++;
CleanIndexList[SVFIndexListName];
(*Return forms as a rule for easy replacement*)
Throw[{Rule[orig,#]}&/@ equivFormlist];
]]



(* ::Subsubsection:: *)
(*Subfunctions*)


(* Expand leviC in levilist in the order given by orderlist*)
ClearAll[orderedLeviExpand];

orderedLeviExpand[expr_,levilist_,orderlist_,dums2add_]:=Module[{uncanexpr},
	addTFUpValues[dums2add,DIndexQ];
	uncanexpr=1/2^Floor[Length[levilist]/2]Fold[deltaSimplify[(#1 Times@@levilist[[#2]])\
		//.levi2rules]&,expr,orderlist];
	SymmetryCanonicalize[applyUserRules[unitVecReduce[uncanexpr]],SVFIndexListName]
]


(* Generate all possible ordering given number of leviC*)
(* Applying sort, not entirely convinced this catches everything *)
ClearAll[generateLeviOrder];

generateLeviOrder[llen_]:=Module[{numpairs,fulllist},
	numpairs=Floor[llen/2];
	fulllist=Select[Permutations[Subsets[Range[llen],{2}],{numpairs}],\
	Length[DeleteDuplicates[Flatten[#]]]==Length[Flatten[#]]&];
(*Rest is to remove the (1,2)(3,4)*)
	fulllist=Rest@DeleteDuplicates[Sort/@fulllist];
(*Add in the extra number *)
	If[OddQ[llen],Join[#,{Complement[Range[llen],Flatten[#]]}]&/@fulllist,fulllist]
]

ClearAll[createLeviList];
(*Generate expr and leviC list with dummies substituted in repdumnum*)
createLeviList[expr_,dummylist_,levitosub_,repdumnum_]:=Module[{exprindrep,levilist},
(*Replace parts of expression with leviC dummies*)
	exprindrep=ReplacePart[expr,Thread[dummylist[[1,repdumnum]]->levitosub[[All,1]]]];
(*Create list of leviC*)
	levilist=Flatten@MapThread[{#1,ReplacePart[#1,1->#2]}&,{levitosub,dummylist[[2,repdumnum]]}];
(*If expr contains leviC, remove and add to list*)
	levilist=Join[levilist,Cases[exprindrep,leviC[___],Infinity]];
	exprindrep=DeleteCases[exprindrep,leviC[___],Infinity];
	{exprindrep/.NonCommutativeMultiply->Times,levilist}
]



ClearAll[equivalentVectorFormsingle];	
(* Takes a single index position and returns forms obatined by replacing this*)
equivalentVectorFormsingle[dnum_,fullindpos_,xsingns_,dummiestokeep_]:=
Module[{reppos,repdum,newexpr1,newexpr2},
	reppos=fullindpos[[dnum]];
	repdum=Extract[xsingns,reppos];
(*There are two choices for which leviC to multiply out, these can lead to different 
results*)
	newexpr1=1/2(ReplacePart[xsingns,reppos->lc$n]/.NonCommutativeMultiply->Times)\
		(leviC@@lcinds);
	newexpr2=1/2(ReplacePart[xsingns,reppos->lc$n]/.NonCommutativeMultiply->Times)\
		(leviC@@(lcinds/.lc$n->repdum));
	newexpr1=(leviCSimplify[newexpr1])leviC@@(lcinds/.lc$n->repdum);
	newexpr2=(leviCSimplify[newexpr2])(leviC@@lcinds);
(* Need to add Dindex upvalues for all dummies in the initial term in case they are 
eliminated and deleted by SymmetryCanonicalize*)
	addTFUpValues[dummiestokeep,DIndexQ];
	newexpr1=SymmetryCanonicalize[unitVecReduce[applyUserRules[\
		deltaSimplify[leviCSimplify[newexpr1]]]]];
	addTFUpValues[dummiestokeep,DIndexQ];
	newexpr2=SymmetryCanonicalize[unitVecReduce[applyUserRules[\
		deltaSimplify[leviCSimplify[newexpr2]]]]];
(* Add to the list *)
	{newexpr1,newexpr2}
];


(* ::Subsubsection::Closed:: *)
(*Creating rule combinations to try*)


ClearAll[createRuleSubList];

(*Given the rule list, prints out all combinations of rules that could possibly 
join together and make a shorter expression. This is done by looking for matching 
terms between the rules and choosing subsets only of the groups with terms that match*)
createRuleSubList::head="Head of term is not Times";

createRuleSubList[fullrulelist_,maxsize_Integer]:=
Module[{allterms,chooseSame,matchlist,collectGroups,combgroups},
allterms=Drop[#,-1]&/@Position[fullrulelist,Times,Infinity];
(*Function returns a list of the rules that contain the element as the one at position patpos*)
(*Do not include terms on LHS of rule (position list is length 4)*)
chooseSame[patpos_]:=Block[{patt,matchpos,fullmatches},
(*Remove numeric factor for the pattern*)
	patt=Optional[Pattern[Null,_?NumericQ],1]If[Head[#]===Times,If[NumericQ[#[[1]]],Rest[#],#],\
			Message[createRuleSubList::head]]&@Extract[fullrulelist,patpos];
	matchpos=Select[Position[fullrulelist,patt,Infinity],Length[#]==5&];
	DeleteCases[Take[#,2]&/@matchpos,i_List/;(i[[1]]===patpos[[1]]&&i=!=patpos[[{1,2}]])]];
matchlist=DeleteDuplicates[chooseSame/@Select[allterms,Length[#]==5&]];

(*Collect the matching elements into large groups*)
collectGroups[mlist_,elnum_Integer]:=Block[{joinelfun,sameel},
	joinelfun=Join[{Union[Join@@Part[#1,#2]]},Part[#1,Complement[Range[Length[#1]],#2]]]&;
	sameel=Flatten[Most/@Position[mlist,Flatten[mlist,1][[elnum]],Infinity]];
	joinelfun[mlist,sameel]];
combgroups=Catch[Do[If[i<=Length[Flatten[matchlist,1]],matchlist=collectGroups[matchlist,i],\
	Throw[matchlist]],{i,Length[Flatten[matchlist,1]]+1}]];

Print[Length[combgroups]," subgroups of lengths ", Length/@combgroups];
(*Find subsets of these groups, i.e. rules that should be plugged in at the same time*)
(* If the number would be larger than maxsize, print out each individual *)
If[2^(Max@@(Length/@combgroups))>maxsize,\
	Print["maxPatternsToSub exceded, substituting individual terms for some combinations"]];\
Select[Flatten[If[2^Length[#]<maxsize,Subsets[#],List/@#]&/@combgroups,1],Length[#]>0&]
]


(* ::Subsection:: *)
(*Equality Checking*)


(*Very complicated indexed expressions are regularly generated. Often equality of these 
can manifest itself in a very non-trivial way, essentially with large vector identities. 
To check equality of two very general expressions we expand out the tensor products
explicity. Function can be very slow if there are large numbers of dummies*)

Options[CheckTensorZero]={userFormSpec->{},simplifyFunction->Simplify,subsetSearch->False};

CheckTensorZero[expr_,OptionsPattern[]]:=
	Module[{xlist,expReprules,finalans,finallist},
xlist=plusToList[ToCanonical[expr]];
(*Without running ToCanonical, there is a possibility that dummies won't be correctly recognized*)
expReprules=generateExplicitRepRules[xlist,OptionValue[userFormSpec]];
(*Add expressions together each time TensorProduct is calculated, may reduce memory requirements?*)
(* Will want to change this if function is parallelized*)
If[OptionValue[subsetSearch]===False,
	finalans=Fold[#1+Expand[indexToSumContract[#2,expReprules]]&,0,xlist];
	finalans=OptionValue[simplifyFunction]@finalans;,
(* Option to search inside terms for combinations that could give 0 *)
	finallist=indexToSumContract[#1,expReprules]&/@xlist;
	calcSubsetSums[Normal[finallist],OptionValue[subsetSearch],xlist];
	finalans=Plus@@finallist];

If[And@@(SameQ[#,0]||SameQ[#,True]&/@Flatten[{finalans}]),True,\
	printCTZfulloutput[finalans]]
]



ClearAll[indexToSumContract];
(*Put indexed expression into explicit Sum. This is necessary because TensorProduct explicitly 
calculates out the product and with more than 7 or 8 or dummies the computer runs out of memory*)
indexToSumContract[xsing_,expReprules_]:=
Module[{xtlist,partexpr,dumlist,outsum,sumlen,nothingiter},
xtlist=timesToList[xsing]/.obj_^2:>Sequence[obj,obj];
(*Part evaluates, so just briefly turn off message, using Hold has its own problems*)
Off[General::pspec];
partexpr=Times@@(Part[#/._?IndexQ->d$m,Sequence@@Cases[#,_?IndexQ,-1]]&/@xtlist);
partexpr=partexpr/.ind_/;(IndexQ[ind]===True && DIndexQ[ind]=!=True)->All;
dumlist=DeleteDuplicates[Cases[partexpr,_?DIndexQ,-1]];
(*Deal with no dummy index case*)
sumlen=3;If[dumlist==={},sumlen=1;dumlist={nothingiter}];
(*Evaluate sum explicitly*)
outsum=Sum[Evaluate[partexpr/.expReprules],Evaluate[Sequence@@({#,sumlen}&/@dumlist)]];
On[General::pspec];
outsum
]


ClearAll[generateExplicitRepRules];

$covecsTensZero={{$x1,$x2,$x3},{$v1,$v2,$v3},{$x1,$x2,$x3,$v1,$v2,$v3}};
(* Create a list of replacement rules based on functional dependence of objects and user
specification*)
generateExplicitRepRules[xlist_,userFormSpec_]:=
	Module[{covecs,conBnotN,allobjs,indivobjs,objcodeps,explicitvecs,pdrulelist,fullrulelist},
covecs=$covecsTensZero;
(*Find objects from the $Assumptions list *)
conBnotN=(ConstQ[#]&&!NumericQ[#])&;
allobjs=DeleteDuplicates@Cases[xlist/._?IndexQ->d$m,obj_?IObjectQ[___]|PD[___]|obj_?conBnotN,Infinity];
indivobjs=DeleteCases[Cases[allobjs,obj_[___]|obj_?conBnotN],PD[__]|leviC[__]|delta[__]|v[__]|x[__]];
(*Dependence on co-ordinates is found from the number of partial derivatives in $Assumptions*)
objcodeps={Length[Position[$Assumptions,PD[#,Xd[__],Vd[]]]],\
	Length[Position[$Assumptions,PD[#,Xd[],Vd[__]]]]}&/@indivobjs;

(*Form vectors for base objects*)
explicitvecs=MapThread[generateExplicitVecs[#1,#2,covecs]&,{indivobjs,objcodeps}];
(*Differentiate vectors and create list of substitutions*)
pdrulelist=MapThread[generateDerivativeTensors[#1,#2,#3,covecs]&,\
	{indivobjs,objcodeps,explicitvecs}];
fullrulelist=Flatten[{MapThread[Rule[#1,#2]&,{indivobjs,explicitvecs}],pdrulelist}];
fullrulelist=Join[fullrulelist,{leviC[d$m,d$m,d$m]->Normal@LeviCivitaTensor[3],\
	delta[d$m,d$m]->IdentityMatrix[3],v[d$m]->covecs[[2]],x[d$m]->covecs[[1]]}];
fullrulelist=If[userFormSpec=!={},userFormSpecification[fullrulelist,userFormSpec],fullrulelist]
]


(* ::Subsubsection:: *)
(*Searching through all subsets of list for parts that are zero*)


ClearAll[calcSubsetSums];
calcSubsetSums::symbolic="List must be numeric!";
calcSubsetSums::meanval="Mean value of list is less tan \!\(\*SuperscriptBox[\(10\), \(-6\)]\), best choose larger values";

calcSubsetSums[numlist_,subsetorder_,xlist_]:=
Module[{numsubsets,subsorder,sequencelen,findSSlimited,subiter,cutoffval,poss0sums},
(*Put subsetorder into a more easily used form*)
Print["Values of terms in sum:"]
Print[numlist];
If[Head[subsetorder]=!=List, subsorder={1,subsetorder},\
	subsorder=If[Length[subsetorder]==1,{subsetorder[[1]],subsetorder[[1]]},subsetorder]];
If[Not[And@@NumericQ/@Flatten[numlist]],
	Message[calcSubsetSums::symbolic];Abort[]];
(*Calculate total number of subsets*)
numsubsets=Sum[Length[numlist]!/subit!/(Length[numlist]-subit)!,{subit,Range@@subsorder}];
Print["Trying ", numsubsets," substitution combinations"];
cutoffval=Mean[Abs[Flatten[numlist]]]/10^7;
If[cutoffval*10^7 <10^(-6),Message[calcSubsetSums::meanval]];

sequencelen=1000;(*Break up search into bits so memory is not an issue. Empirical tests showed ~1000
combinations at once to be the fastest*)
(*Treat scalar and vector cases seperately*)
poss0sums={};
If[Head[numlist[[1]]]=!=List,
	findSSlimited[startval_]:=Block[{stopval},
		stopval=If[startval+sequencelen<=numsubsets,startval+sequencelen,numsubsets];
		poss0sums=Join[poss0sums,\
			Position[Abs[Total/@Subsets[numlist,subsorder,{startval,stopval}]],i_/;i<=cutoffval]\
				+startval-1];
		stopval],
	findSSlimited[startval_]:=Block[{stopval},
		stopval=If[startval+sequencelen<=numsubsets,startval+sequencelen,numsubsets];
		poss0sums=Join[poss0sums,\
			Position[Total/@Abs[Total/@Subsets[numlist,subsorder,{startval,stopval}]],i_/;i<=cutoffval]\
				+startval-1];
		stopval]\
];

(* Break up in While loop *)
subiter=1;
Monitor[While[subiter<numsubsets,\
	subiter=findSSlimited[subiter]],ProgressIndicator[Dynamic[subiter/numsubsets]]];
(* Print out possible zeros *)
poss0sums=Flatten[Subsets[Range[Length[numlist]],subsorder,{#}],1]&/@Flatten[poss0sums];
If[poss0sums==={},Print["No zero subset groups found"];,
	Print["Possible zero combinations in sum:"];
	Print[Plus@@Evaluate[xlist[[#]]]," = ",Total[numlist[[#]]]]&/@poss0sums;
	Print["Combinations output to $CTZsubsetzeros"];
	ToExpression["$CTZsubsetzeros="<>ToString[Plus@@@(xlist[[#]]&/@poss0sums),InputForm]];
];	
]


(* ::Subsubsection:: *)
(*Subfunctions*)


ClearAll[generateExplicitVecs];
(*Generates explicit vectors given the functional dependence and the object name*)
(*Generates explicit vectors given the functional dependence and the object name*)
generateExplicitVecs[vecobj_,vecdep_,covecs_]:=Module[{objsize,vecname,covec,inds4it,vecexplic},
objsize=If[TrueQ@ConstQ[vecobj],0,Length[vecobj/.obj_[inds___]:>{inds}]];
vecname=If[TrueQ@ConstQ[vecobj],vecobj,vecobj/.obj_[inds___]:>obj];
Which[(#>0&/@vecdep)==={False,False},
	covec={},
(#>0&/@vecdep)==={True,False},
	covec=covecs[[1]],
(#>0&/@vecdep)==={False,True},
	covec=covecs[[2]],
(#>0&/@vecdep)==={True,True},
	covec=covecs[[3]]];
If[objsize==0,If[TrueQ@ConstQ[vecobj],vecexplic=vecname,vecexplic=vecname@@covec]];
inds4it=Unique/@conA["i",objsize];
If[objsize>=1,vecexplic=Table[(vecname@@inds4it)@@covec,\
	Evaluate[Sequence@@Inner[List,inds4it,conA[3,objsize],List]]]];
(*Not the fastest for expansion but nice and simple*)
If[objectSymmetry[vecname]=!=False,vecexplic=Normal@Symmetrize[vecexplic,objectSymmetry[vecname]]];
If[UnitVecQ[vecname]===True,\
	vecexplic[[3]]=Sqrt[1-vecexplic[[1]]^2-vecexplic[[2]]^2]];
vecexplic]


ClearAll[generateDerivativeTensors];
(*Generates partial derivative tensors for a given vector and object up to specified order*)
generateDerivativeTensors[vecobj_,vecdep_,explicitvec_,covecs_]:=
	Module[{derivlist,PDrulefunc},
(*List of all the necessary tensors to form as orders in x and v*)
derivlist=Rest@Select[Tuples[Range[0,Max@@vecdep],2],\
	(#[[1]]<=vecdep[[1]]&&#[[2]]<=vecdep[[2]]&&#[[1]]+#[[2]]<=Max@@vecdep)&];
(*Function to generate the rule from the generic PD[] tensor to explicit arrays*)
PDrulefunc=PD[vecobj,Xd@@conA[d$m,#2[[1]]],Vd@@conA[d$m,#2[[2]]]]->\
	D[#1,Sequence@@conA[{covecs[[1]]},#2[[1]]],Sequence@@conA[{covecs[[2]]},#2[[2]]]]&;
MapThread[PDrulefunc,{conA[explicitvec,Length[derivlist]],derivlist}]
]


ClearAll[userFormSpecification];
(*Given the full replacement rule list, applies user specified functions to chosen elements*)
userFormSpecification::ruleform="User defined rules must be specified as a function!";
userFormSpecification::recobj="Unrecognized object `1`";

userFormSpecification[rlist_,subrules_]:=
	Module[{indpos,subrwd$m,aruleparts,arules,notinexpr},
If[Not[And@@(Head[#[[2]]]===Function&/@subrules)],\
	Message[userFormSpecification::ruleform];Abort[]];
If[Not@MatchQ[#[[1]],obj_?IObjectQ[___]|PD[__]|obj_?ConstQ],
	Message[userFormSpecification::recobj,#[[1]]];Abort[]]&/@subrules;
indpos=Position[#[[1]],_?IndexQ,-1]&/@subrules;
subrwd$m=MapThread[
	If[#2==={}&&IObjectRank[#1[[1]]]=!=0&&!TrueQ@ConstQ[#1[[1]]],\
		Message[userFormSpecification::recobj,#1[[1]]];Abort[],
		{ReplacePart[#1[[1]],#2->d$m],#1[[2]]}]&,
	{subrules,indpos}];

aruleparts=Flatten[Position[rlist,Rule[#[[1]],_]|RuleDelayed[#[[1]],_]]]&/@subrwd$m;
arules=Extract[rlist,#]&/@aruleparts;
(*Check for user rules that aren't in the expression*)
notinexpr=Position[arules,{}];
If[Length[notinexpr]!=0,Print["userFormSpec: Warning, ",Extract[subrules[[All,1]],\
		notinexpr]," not found in expression"];
	arules=Delete[arules,notinexpr];aruleparts=Delete[aruleparts,notinexpr];\
	subrwd$m=Delete[subrwd$m,notinexpr]];

ReplacePart[rlist,Thread[aruleparts->\
	MapThread[ReplacePart[#1,2->#2[[2]]@#1[[2]]]&,{arules,subrwd$m}]]]
]


(*Just removes the arguments of the functions so everything is more readable*)
printCTZfulloutput[expr_]:=Module[{printnicerules},
	printnicerules=Join[{obj_?IObjectQ[ind__][___]:>Subscript[obj,FromDigits[{ind}]],\
		Derivative[ders__][obj_?IObjectQ[ind__]][___]:>Derivative[ders][Subscript[obj,FromDigits[{ind}]]],
		obj_?IObjectQ[___]:>obj,Derivative[ders__][obj_?IObjectQ][___]:>Derivative[ders][obj]},
		Thread[$covecsTensZero[[3]]->
			{Subscript[x, 1],Subscript[x, 2],Subscript[x, 3],
				Subscript[v, 1],Subscript[v, 2],Subscript[v, 3]}]
	];
	expr/.printnicerules
]


(*Probably best to change this so you specify object to change with any index you 
want*)
(*First check that object is in b[i] or \[Mu][] format, then check that has indices and 
change indices into d$m. After this program will run exactly the same, just somewhat
more user friendly input*)


End[]
EndPackage[]


==> VESTTutorial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    293519,       8539]
NotebookOptionsPosition[    278949,       8119]
NotebookOutlinePosition[    281994,       8189]
CellTagsIndexPosition[    281907,       8184]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["VEST",
  FontSlant->"Italic"],
 " vector calculus package - a tutorial"
}], "Title",
 CellChangeTimes->{{3.567213060555276*^9, 3.5672130985312634`*^9}, 
   3.5697550832748833`*^9, {3.5709171259363823`*^9, 3.570917150663727*^9}}],

Cell[TextData[StyleBox["Introduction",
 FontSize->36]], "Subtitle",
 CellChangeTimes->{{3.567213180849351*^9, 3.567213186322114*^9}}],

Cell[TextData[{
 "This tutorial aims to be a relatively complete documentation of the ",
 StyleBox["VEST",
  FontSlant->"Italic"],
 " (Vector Einstein Summation Tools) vector calculus package for ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ". The primary aim of ",
 StyleBox["VEST",
  FontSlant->"Italic"],
 " is to canonicalize and simplify abstract vector expressions in 3-D (or \
6-D) Euclidean space without resorting to expanding expressions in terms of \
co-ordinates. The package uses a mix of standard vector calculus notation (\
\[Del]\[Lambda], \[Del]\[Times]",
 StyleBox["A",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " etc.) and Einstein Summation notation (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", 
     RowBox[{",", "i"}]], ",", " ", 
    RowBox[{
     SubscriptBox["\[CurlyEpsilon]", "ijk"], 
     SubscriptBox["A", 
      RowBox[{"k", ",", "j"}]]}]}], TraditionalForm]]],
 " etc.). This allows for very simple user input and output, while at the \
same time allowing for a systematic canonicalization procedure that is not \
limited by the ambiguities that can arise with vector notation when higher \
rank tensors (e.g. derivative tensors) are involved.  While there are already \
several packages for ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " that carry out index notation calculations, almost all are geared towards \
general relativistic calcualtions and can be unwieldy to use for vector \
algebra. In addition the simplification tools and vector notation tools are \
(to our knowledge) not available in any other packages, which concentrate \
more on canonicalizing general expressions involving high rank tensors with \
complex symmetries. \n\tThe package was written as a tool to automate the \
high-order guiding center calculation in plasma physics, essentially a method \
of eliminating the fast degrees of freedom of a charged particle moving in a \
strong magnetic field. As such, the available functions are geared towards \
what we found useful. If there are any extra features you would like to see, \
please let us know and hopefully we can help. Please feel free to use the \
package as you wish, we just ask that you reference [1] in any publications \
that make use of the tools. While we have performed relatively extensive \
testing of the correctness of results, errors could still be there so trust \
the answers at your own risk. If you find any bugs or (worse) errors, we \
would love to hear from you with a detailed description of the issue. \n\t\n\
This tutorial is divided into two parts. The first part is a basic overview \
of the features, shown through simple examples. This part will give you the \
necessary information and functions to be able to run simple interactive \
calculations to save labor or check working. The second part covers some \
slightly more complicated topics, including a little detail on how the \
program works. While not particularly complicated, there are a few pointers \
that will be very useful if performing larger calculations and writing \
functions that involve parts of the package. \nIf you wish to evaluate the \
examples in this notebook, please evaluate all cells as you go through, as \
some examples depend on previous cells being evaluated.\n\n",
 StyleBox["VEST",
  FontSlant->"Italic"],
 " requires ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 9.0 or higher. The reason for this is the new symbolic tensor \
functionality in this release. \n",
 StyleBox["There is a bug in ",
  FontSize->12],
 StyleBox["Mathematica",
  FontSize->12,
  FontSlant->"Italic"],
 StyleBox[" 9.0 that causes ",
  FontSize->12],
 StyleBox["StringMatchQ::strse",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" errors to be printed to the consol, also causing a very annoying \
lag (see ",
  FontSize->12],
 StyleBox[ButtonBox["here",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://mathematica.stackexchange.com/questions/18549/strange-usage-\
behavior-in-v9"], None},
  ButtonNote->
   "http://mathematica.stackexchange.com/questions/18549/strange-usage-\
behavior-in-v9"],
  FontSize->12],
 StyleBox[" if you\[CloseCurlyQuote]re interested). This is fixed in ",
  FontSize->12],
 StyleBox["Mathematica",
  FontSize->12,
  FontSlant->"Italic"],
 StyleBox[" 9.0.1, although another \[OpenCurlyDoubleQuote]Internal \
Self-Check error\[CloseCurlyDoubleQuote] seems to appear occasionally (this \
has been reported to Wolfram).",
  FontSize->12]
}], "Text",
 CellChangeTimes->CompressedData["
1:eJwdzF1MUgEAxXHK2awUFa0FWYjlapU0C7Mtc4CbbmTTuQRdOYuKyDYQQSBx
y3qwsrZiBDFj0FYxUxfZ6MvMWVm59TGba0VRuiK0G5WjQhSR7rkPZ7+Xsz9H
qqw4OJ9Go3HJQalDWvrDRAj6Xh/fBa176E3wMb/nLKxz9pqgPBz/HCb8EQ7D
JcdS38PpD7mfYQ5v5hu8Z5oKwGxT+yTsz0yehreqSygVbRlzVD/VkxQgVVVl
MKApupEJi9Z52LBRUrYGZkVH10NxfigXFjNH8uAJP7MWRlzX9sNDlf0KWOGf
dUNutXEIbrmqfQmDYfEneP503xfIm7B9hRPiM+NwwP8qAhX6JzFoTeck/MT/
5ngSdEY30+EyEUc0bCYE34s3UAplfBXc221sgYlv79o7LISg/IHSAe8X1Tu6
SBO9nZSTI/GLu0kbPvrS4AU2nyu5SAh+q3mFcGjpbA30bR88AAOtGh1ktIb0
0L78VGEDKf2Kkw913JBdTbp1haET6pMlvwykWU8Nf2HBGzWjmbRrt4wFfVpj
CVxrFe2AKW5WGdxnjauE7p2rD8Opd6vqIOvFURWcs1h0cEF+uAXWX2faoNwS
uwHN0kUuuPLO2G1o43U8pHqXXF4YaTSPwiql8x88EgyGoCZtpmnQSgh6C+YZ
oGfho7FIOyHoqUnxw2f6Znapjeyl1+bAvKhqE/SyZdtg3MA5DWyLZWphudB8
EsqzL1P+B7+Tmsg=
  "]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.571606561252193*^9}],

Cell[CellGroupData[{

Cell["\<\
More information can be found in our paper\
\>", "Subsubsection",
 CellChangeTimes->{{3.571606470658186*^9, 3.5716064868208437`*^9}}],

Cell[TextData[{
 "[1] - J. Squire, J. Burby and H. Qin, \[OpenCurlyDoubleQuote]",
 StyleBox["VEST: ",
  FontSlant->"Italic"],
 "abstract vector calculus simplification in ",
 StyleBox["Mathematica\[CloseCurlyDoubleQuote], 2013 to appear",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.5716065019328136`*^9, 3.571606528875843*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.568206466026017*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Part 1 - Basics",
 FontSize->36]], "Subtitle",
 CellChangeTimes->{{3.567216818897478*^9, 3.567216823225678*^9}}],

Cell[CellGroupData[{

Cell["Initialization", "Section",
 CellChangeTimes->{{3.568135987171564*^9, 3.568135991577286*^9}}],

Cell[CellGroupData[{

Cell["Loading the package", "Subsection",
 CellChangeTimes->{{3.567216828581955*^9, 3.567216836612673*^9}, {
  3.5672186205770397`*^9, 3.5672186213926563`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<YourDirectory\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "VEST`"}]}], "Input",
 CellChangeTimes->{{3.567218572006178*^9, 3.5672185831713867`*^9}, {
   3.5672186240337877`*^9, 3.567218640666568*^9}, {3.5672186929853277`*^9, 
   3.567218698911942*^9}, {3.567636041924656*^9, 3.567636087592297*^9}, 
   3.5676373272701902`*^9, 3.5697550961248617`*^9, {3.569755522349238*^9, 
   3.569755533145749*^9}, 3.57091712705626*^9, {3.571606028218935*^9, 
   3.571606034407428*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"-------------------------------------------------------\\\
nVEST: a Mathematica vector calculus \
package\\n--------------------------------------------------------\\n\\\
njsquire@princeton.edu\\n\"\>"], "Print",
 CellChangeTimes->{3.571606020149332*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\[Delta]\"\>", "\<\"ij\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["\[Delta]", "ij"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.5716060202913933`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\[CurlyEpsilon]\"\>", "\<\"ijk\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["\[CurlyEpsilon]", "ijk"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.571606020378668*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"v\"\>", "\<\"i\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["v", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.57160602038367*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"x\"\>", "\<\"i\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["x", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.5716060203876553`*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
To show available functions variables\
\>", "Text",
 CellChangeTimes->{{3.568133651781554*^9, 3.568133660859261*^9}, {
  3.5681338117434397`*^9, 3.568133823909628*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "VEST`*"}]], "Input",
 CellChangeTimes->{{3.567636428488496*^9, 3.56763644558179*^9}, {
   3.567636481285069*^9, 3.567636490380501*^9}, {3.56763657445053*^9, 
   3.5676366453699923`*^9}, {3.567638578932516*^9, 3.567638582362933*^9}, {
   3.567638749436266*^9, 3.567638766771535*^9}, 3.569755096322426*^9, 
   3.570917127252965*^9}],

Cell[BoxData[
 DynamicModuleBox[{Typeset`open$$ = True}, 
  PaneSelectorBox[{False->
   RowBox[{
    OpenerBox[Dynamic[Typeset`open$$],
     ImageSize->Small], 
    StyleBox["VectorES`", "InfoHeading"]}], True->GridBox[{
     {
      RowBox[{
       OpenerBox[Dynamic[Typeset`open$$],
        ImageSize->Small], 
       StyleBox["VEST`", "InfoHeading"]}]},
     {GridBox[{
        {
         ButtonBox["applyUserRules",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"applyUserRules", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["FindDummies",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"FindDummies", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["printProgress",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"printProgress", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["Vd",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"Vd", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["CheckTensorZero",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"CheckTensorZero", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["freeIndexFind",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"freeIndexFind", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["printSubs",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"printSubs", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["vectorForm",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"vectorForm", "VectorES`"}},
          
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["ConstQ",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"ConstQ", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["FullSimplifyVectorForm",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"FullSimplifyVectorForm", "VectorES`"}},
          
          ButtonNote->"VectorES`"], 
         ButtonBox["randomFinalForm",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"randomFinalForm", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["writeDummyDefs",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"writeDummyDefs", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["cross",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"cross", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["grad",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"grad", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["setIndEqual",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"setIndEqual", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["x",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"x", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["curl",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"curl", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["gradv",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"gradv", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["setUnitVec",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"setUnitVec", "VectorES`"}},
          
          ButtonNote->"VectorES`"], 
         ButtonBox["Xd",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"Xd", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["DefConst",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"DefConst", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["IndexQ",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"IndexQ", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["simplifyFunction",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"simplifyFunction", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["$clearInternalDummiesAt",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"$clearInternalDummiesAt", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["DefIndices",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"DefIndices", "VectorES`"}},
          
          ButtonNote->"VectorES`"], 
         ButtonBox["IObjectQ",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"IObjectQ", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["subsetSearch",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"subsetSearch", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["$DummyColorList",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"$DummyColorList", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["defineUserRules",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"defineUserRules", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["leviC",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"leviC", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["SymmetryCanonicalize",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"SymmetryCanonicalize", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["$IndexedObjectsList",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"$IndexedObjectsList", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["DefObject",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"DefObject", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["leviCSimplify",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"leviCSimplify", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["ToCanonical",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"ToCanonical", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["$IndexList",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"$IndexList", "VectorES`"}},
          
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["delta",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"delta", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["maxPatternsToSub",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"maxPatternsToSub", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["unDefObject",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"unDefObject", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["$PrintNiceDummies",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"$PrintNiceDummies", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["deltaSimplify",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"deltaSimplify", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["myTiming",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"myTiming", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["unitVec",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"unitVec", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["$PrintNiceIndices",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"$PrintNiceIndices", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["DIndexQ",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"DIndexQ", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["nFIndexQ",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"nFIndexQ", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["UnitVecQ",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"UnitVecQ", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["$UserRuleList",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"$UserRuleList", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["div",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"div", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["numLeviPairs",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"numLeviPairs", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["unitVecReduce",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"unitVecReduce", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["$vecFreeI",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"$vecFreeI", "VectorES`"}},
          ButtonNote->"VectorES`"]},
        {
         ButtonBox["dot",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"dot", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["PD",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"PD", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["useForPrinting",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"useForPrinting", "VectorES`"}},
          ButtonNote->"VectorES`"], ""},
        {
         ButtonBox["d$m",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"d$m", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["PDExpand",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"PDExpand", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["userFormSpec",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"userFormSpec", "VectorES`"}},
          ButtonNote->"VectorES`"], ""},
        {
         ButtonBox["exportlist",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"exportlist", "VectorES`"}},
          
          ButtonNote->"VectorES`"], 
         ButtonBox["printDummies",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3569737550-8561145", {"printDummies", "VectorES`"}},
          ButtonNote->"VectorES`"], 
         ButtonBox["v",
          BaseStyle->"InformationLink",
          ButtonData:>{"Info3569737550-8561145", {"v", "VectorES`"}},
          ButtonNote->"VectorES`"], ""}
       },
       DefaultBaseStyle->"InfoGrid",
       GridBoxItemSize->{"Columns" -> {{
            Scaled[0.2375]}}}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}]}, 
   Dynamic[Typeset`open$$],
   ImageSize->Automatic]]], "Print", "InfoCell",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.5697555511267233`*^9, 3.570917127429686*^9}]
}, Open  ]],

Cell[TextData[{
 "Use ",
 StyleBox["?",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["func",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 " to get information of a specific function. \n",
 StyleBox["(Sometimes it is necessary to evaluate ?",
  FontSize->12],
 StyleBox["func",
  FontFamily->"Courier",
  FontSize->12],
 StyleBox[" twice to get the usage message to display correctly, this is a \
Mathematica bug)",
  FontSize->12]
}], "Text",
 CellChangeTimes->{{3.568133667435485*^9, 3.568133791686775*^9}, 
   3.568134359718005*^9, {3.568206894768456*^9, 3.568206907501751*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "curl"}]], "Input",
 CellChangeTimes->{{3.568206910299967*^9, 3.568206910976705*^9}, {
  3.5689856813751087`*^9, 3.568985681869769*^9}}],

Cell[BoxData[
 StyleBox["\<\"curl[expr]\\nCurl for vector input. \\ncurl[expr,ind] sets \
free index to ind.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.569755556118552*^9},
 CellTags->"Info3569737555-8561145"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining objects and indices", "Subsection",
 CellChangeTimes->{{3.568134444482128*^9, 3.568134454063677*^9}}],

Cell["\<\
It\[CloseCurlyQuote]s necessary to define all indices before they are used in \
an expression.\
\>", "Text",
 CellChangeTimes->{{3.568134501422378*^9, 3.568134567003303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefIndices", "[", 
   RowBox[{"{", 
    RowBox[{
    "i", ",", "j", ",", "k", ",", "l", ",", "p", ",", "q", ",", "r", ",", "s",
      ",", "m", ",", "n"}], "}"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5681540808715963`*^9, 3.568154082840103*^9}, {
  3.5682072411479187`*^9, 3.568207249813867*^9}, {3.568653070668449*^9, 
  3.5686530743670607`*^9}}],

Cell[TextData[{
 "Indexed objects are defined using the ",
 StyleBox["DefObject",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " function. \nThe syntax is  ",
 StyleBox["DefObject[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["variable name,number of indices,{x dependence,v dependence},print \
string",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.56813462217957*^9, 3.568134652650556*^9}, {
   3.568134744253511*^9, 3.568134786102158*^9}, {3.568135113010335*^9, 
   3.568135122960273*^9}, {3.568209259701994*^9, 3.5682092758991117`*^9}, 
   3.568652355181183*^9, {3.569754979510984*^9, 3.569754981002453*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefObject", "[", 
  RowBox[{"b", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "False"}], "}"}], ",", 
   "\"\<\!\(\*OverscriptBox[\(b\), \(^\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"a", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "False"}], "}"}], ",", "\"\<a\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"c", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "False"}], "}"}], ",", "\"\<c\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"A", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "False"}], "}"}], ",", "\"\<A\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"B", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "False"}], "}"}], ",", "\"\<B\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"\[Beta]x", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"False", ",", "False"}], "}"}], ",", 
   "\"\<\!\(\*SuperscriptBox[\(\[Beta]\), \(x\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"Gx", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}], ",", 
   "\"\<\!\(\*SuperscriptBox[\(G\), \(x\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"\[Theta]x", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}], ",", 
   "\"\<\!\(\*SuperscriptBox[\(\[Theta]\), \(x\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"\[Mu]", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}], ",", "\"\<\[Mu]\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.568134793977747*^9, 3.568134809595223*^9}, {
   3.568134879938837*^9, 3.56813491491066*^9}, {3.568207995112689*^9, 
   3.568207998444263*^9}, {3.5682080719397497`*^9, 3.56820807432932*^9}, 
   3.568208375120995*^9, {3.568483142156275*^9, 3.568483210406466*^9}, {
   3.568990985253871*^9, 3.568990997326611*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>", "\<\"i\
\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["\!\(\*OverscriptBox[\(b\), \(^\)]\)", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.571607987949123*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"a\"\>", "\<\"i\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["a", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.571607987953519*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"c\"\>", "\<\"i\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["c", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.5716079879576693`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"A\"\>", "\<\"i\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["A", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.571607987962146*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"B\"\>", "\<\"\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["B", ""]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.571607987966597*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Beta]\\), \\(x\\)]\\)\"\>", \
"\<\"i\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["\!\(\*SuperscriptBox[\(\[Beta]\), \(x\)]\)", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.57160798797086*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(G\\), \\(x\\)]\\)\"\>", \
"\<\"i\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["\!\(\*SuperscriptBox[\(G\), \(x\)]\)", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.571607987974753*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \
\\(x\\)]\\)\"\>", "\<\"i\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(x\)]\)", "i"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.571607987978456*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\[Mu]\"\>", "\<\"\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["\[Mu]", ""]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568207223254998*^9, 3.5682078226469803`*^9, {3.56820792572154*^9, 
   3.568207936950736*^9}, 3.568207999120802*^9, 3.56820807485636*^9, {
   3.5682083716905813`*^9, 3.5682083798687696`*^9}, 3.5682096743945208`*^9, 
   3.568215247275406*^9, 3.568642580780613*^9, 3.5686515320906153`*^9, 
   3.5686521254942427`*^9, 3.568652241226186*^9, 3.56865235056878*^9, 
   3.568652534697154*^9, 3.568653247421095*^9, 3.568653337339674*^9, {
   3.568653646575078*^9, 3.568653694453174*^9}, 3.568659886990419*^9, 
   3.568661943984531*^9, 3.568985696336061*^9, 3.568991001641716*^9, 
   3.569005571073099*^9, 3.5690875527336493`*^9, 3.569755673746791*^9, 
   3.569756056563066*^9, 3.570290195192369*^9, 3.571607987982951*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "If you wish to define a tensor, an optional fifth argument lets you specify \
any symmetry. Use the standard ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " format as for ",
 StyleBox["Arrays.",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.569754988267315*^9, 3.5697550639031076`*^9}, {
  3.56975512879963*^9, 3.569755132901479*^9}, {3.569755169212681*^9, 
  3.569755183213078*^9}, {3.569755569487281*^9, 3.569755575437516*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefObject", "[", 
  RowBox[{"M", ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"False", ",", "False"}], "}"}], ",", "\"\<M\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefObject", "[", 
  RowBox[{"T", ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "False"}], "}"}], ",", "\"\<T\>\"", ",", 
   RowBox[{"Symmetric", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.56975557762389*^9, 3.5697556395902853`*^9}, {
  3.56975568197579*^9, 3.569755689836729*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"M\"\>", "\<\"ij\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["M", "ij"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569755640730863*^9, {3.5697556769644203`*^9, 3.56975569042167*^9}, 
   3.569756060125263*^9, 3.570290199688307*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Defined \"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"T\"\>", "\<\"ij\"\>"]}],
  SequenceForm["Defined ", 
   Subscript["T", "ij"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569755640730863*^9, {3.5697556769644203`*^9, 3.56975569042167*^9}, 
   3.569756060125263*^9, 3.570290199793088*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Define constants with ",
 StyleBox["DefConst",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " to ensure correct operation (results may not fully canonicalize without \
defining all constants)"
}], "Text",
 CellChangeTimes->{{3.5681354978060503`*^9, 3.568135566432383*^9}, {
  3.569087557804596*^9, 3.569087559234995*^9}, {3.571606092167898*^9, 
  3.5716061180902433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConst", "[", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "mass"}], "}"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5681355702683477`*^9, 3.56813557894707*^9}, {
   3.5681358621137257`*^9, 3.5681358665350933`*^9}, {3.5681465958588943`*^9, 
   3.568146602291011*^9}, 3.56820723354265*^9, {3.5682074564461613`*^9, 
   3.568207459070427*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\[Epsilon]", "\[InvisibleSpace]", "\<\" defined as constant\"\>"}],
  
  SequenceForm[$CellContext`\[Epsilon], " defined as constant"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5682072304090357`*^9, {3.56820745703069*^9, 3.5682074594322844`*^9}, 
   3.56865623481391*^9, {3.5686564303939257`*^9, 3.568656453917225*^9}, 
   3.568661946911933*^9, 3.5689856994261847`*^9, 3.569087563732819*^9, 
   3.5697557059646378`*^9, 3.570290201711954*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"mass", "\[InvisibleSpace]", "\<\" defined as constant\"\>"}],
  SequenceForm[$CellContext`mass, " defined as constant"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5682072304090357`*^9, {3.56820745703069*^9, 3.5682074594322844`*^9}, 
   3.56865623481391*^9, {3.5686564303939257`*^9, 3.568656453917225*^9}, 
   3.568661946911933*^9, 3.5689856994261847`*^9, 3.569087563732819*^9, 
   3.5697557059646378`*^9, 3.570290201716125*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Predefined objects", "Subsection",
 CellChangeTimes->{{3.568136013016995*^9, 3.568136039183638*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "ij"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "i"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "i"], TraditionalForm]]],
 " are automatically predefined when loading the package.\nInput as ",
 StyleBox["leviC",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 ", ",
 StyleBox["delta",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 ", ",
 StyleBox["v",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " and ",
 StyleBox["x",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.5681460249978657`*^9, 3.5681461578076553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"leviC", "[", 
  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"delta", "[", 
  RowBox[{"j", ",", "i"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"v", "[", "i", "]"}], "\[IndentingNewLine]", 
 RowBox[{"x", "[", "i", "]"}]}], "Input",
 CellChangeTimes->{{3.5681461621993227`*^9, 3.568146171952794*^9}, {
  3.5681462158014927`*^9, 3.56814621776721*^9}, {3.568146475734796*^9, 
  3.568146480872871*^9}, {3.56898570748639*^9, 3.568985709412634*^9}}],

Cell[BoxData[
 SubscriptBox["\[CurlyEpsilon]", 
  StyleBox[
   RowBox[{"i", "j", "k"}],
   FontColor->GrayLevel[0]]]], "Output",
 CellChangeTimes->{3.568207466086254*^9, 3.568209681583559*^9, 
  3.568985710034403*^9, 3.569087569026413*^9, 3.569755735047028*^9}],

Cell[BoxData[
 SubscriptBox["\[Delta]", 
  StyleBox[
   RowBox[{"i", "j"}],
   FontColor->GrayLevel[0]]]], "Output",
 CellChangeTimes->{3.568207466086254*^9, 3.568209681583559*^9, 
  3.568985710034403*^9, 3.569087569026413*^9, 3.569755735051516*^9}],

Cell[BoxData[
 SubscriptBox["v", 
  StyleBox["i",
   FontColor->GrayLevel[0]]]], "Output",
 CellChangeTimes->{3.568207466086254*^9, 3.568209681583559*^9, 
  3.568985710034403*^9, 3.569087569026413*^9, 3.569755735054723*^9}],

Cell[BoxData[
 SubscriptBox["x", 
  StyleBox["i",
   FontColor->GrayLevel[0]]]], "Output",
 CellChangeTimes->{3.568207466086254*^9, 3.568209681583559*^9, 
  3.568985710034403*^9, 3.569087569026413*^9, 3.56975573505781*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unit vectors", "Subsection",
 CellChangeTimes->{{3.568209209330652*^9, 3.568209211501598*^9}}],

Cell[TextData[{
 "Use ",
 StyleBox["setUnitVec",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" to set an object as a unit vector. ",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.568209214096938*^9, 3.5682092219966173`*^9}, {
  3.568209406958914*^9, 3.568209425309578*^9}, {3.568209610168364*^9, 
  3.568209621759993*^9}, {3.5685961549384003`*^9, 3.568596248508944*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"setUnitVec", "[", "b", "]"}]], "Input",
 CellChangeTimes->{{3.5682096242031717`*^9, 3.568209627563942*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->GrayLevel[0]]], 
   "\[InvisibleSpace]", "\<\" set as unit vector\"\>"}],
  SequenceForm[
   $CellContext`b[$CellContext`i], " set as unit vector"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5682096284208193`*^9, 3.568209679360873*^9, 
  3.568215966300001*^9, 3.5686561340579453`*^9, 3.56866195199474*^9, 
  3.5689857198265038`*^9, 3.568991047851087*^9, 3.56908757453931*^9, 
  3.571607995460335*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Deleting an object", "Subsection",
 CellChangeTimes->{{3.5682152836867933`*^9, 3.568215289379884*^9}}],

Cell[TextData[{
 "To ensure correct operation, use ",
 StyleBox["unDefObject[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[" to remove an object",
  FontFamily->"Helvetica",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.568215292220653*^9, 3.5682153706093063`*^9}}],

Cell[BoxData[
 RowBox[{"unDefObject", "[", "\[Theta]x", "]"}]], "Input",
 CellChangeTimes->{{3.568215371889937*^9, 3.568215374410562*^9}, {
  3.5689910083405247`*^9, 3.568991009786627*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Canonicalizing expressions", "Section",
 CellChangeTimes->{{3.5681462335977507`*^9, 3.568146256701702*^9}}],

Cell[CellGroupData[{

Cell["\<\
Inputing expressions - summation notation\
\>", "Subsection",
 CellChangeTimes->{{3.5681466214488773`*^9, 3.5681466251452427`*^9}, {
  3.568985807230576*^9, 3.568985810582448*^9}}],

Cell[TextData[{
 "Input expressions using the defined indices. ",
 StyleBox[" Don\[CloseCurlyQuote]t worry about ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["b", "i"], "2"], TraditionalForm]]],
 " it just means ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "i"], 
    RowBox[{
     SubscriptBox["b", "i"], "."}]}], TraditionalForm]]],
 "  \n",
 StyleBox["(Scalar objects can be input as either ",
  FontSize->12],
 StyleBox["obj[]",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" or ",
  FontSize->12],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[", as ",
  FontSize->12],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" is automatically converted to ",
  FontSize->12],
 StyleBox["obj[]",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" as part of canonicalization. Vectors can also sometimes be input \
without indices, see below)",
  FontSize->12]
}], "Text",
 CellChangeTimes->{{3.568146639833231*^9, 3.568146657680443*^9}, {
  3.5681467362206163`*^9, 3.56814676556113*^9}, {3.568154111325019*^9, 
  3.568154115516654*^9}, {3.568213565523589*^9, 3.5682136160171003`*^9}, {
  3.5689858570206738`*^9, 3.56898586013272*^9}, {3.5690876007139797`*^9, 
  3.569087743234581*^9}, {3.5716061560269413`*^9, 3.571606161080925*^9}, {
  3.571606194959599*^9, 3.571606214623251*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"b", "[", "i", "]"}], 
  RowBox[{"v", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "[", "]"}], 
  RowBox[{"leviC", "[", 
   RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
  RowBox[{"b", "[", "j", "]"}], 
  RowBox[{"v", "[", "k", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "[", "i", "]"}], 
  RowBox[{"b", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "[", "i", "]"}], 
  RowBox[{"T", "[", 
   RowBox[{"i", ",", "j"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5681467032050953`*^9, 3.568146720124029*^9}, {
  3.568154106735824*^9, 3.568154107118927*^9}, {3.568213621608015*^9, 
  3.5682136232349052`*^9}, {3.569756220947975*^9, 3.569756228348276*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["i",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["i",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{3.568207473082226*^9, 3.5682084434499273`*^9, 
  3.568209689401544*^9, 3.568213624040403*^9, 3.568985879657435*^9, 
  3.56908758758188*^9, 3.569087635950605*^9, 3.569087747283269*^9, 
  3.569756229518846*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["j",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["B", ""], " ", 
  SubscriptBox["\[CurlyEpsilon]", 
   StyleBox[
    RowBox[{"i", "j", "k"}],
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["k",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{3.568207473082226*^9, 3.5682084434499273`*^9, 
  3.568209689401544*^9, 3.568213624040403*^9, 3.568985879657435*^9, 
  3.56908758758188*^9, 3.569087635950605*^9, 3.569087747283269*^9, 
  3.569756229523494*^9}],

Cell[BoxData[
 SuperscriptBox[
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["i",
    FontColor->GrayLevel[0]]], "2"]], "Output",
 CellChangeTimes->{3.568207473082226*^9, 3.5682084434499273`*^9, 
  3.568209689401544*^9, 3.568213624040403*^9, 3.568985879657435*^9, 
  3.56908758758188*^9, 3.569087635950605*^9, 3.569087747283269*^9, 
  3.569756229526709*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["i",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["T", 
   StyleBox[
    RowBox[{"i", "j"}],
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{3.568207473082226*^9, 3.5682084434499273`*^9, 
  3.568209689401544*^9, 3.568213624040403*^9, 3.568985879657435*^9, 
  3.56908758758188*^9, 3.569087635950605*^9, 3.569087747283269*^9, 
  3.5697562295301933`*^9}]
}, Open  ]],

Cell["\<\
If an object is printed out in the input notation, something isn\
\[CloseCurlyQuote]t right!\
\>", "Text",
 CellChangeTimes->{{3.568153985578947*^9, 3.568154073006216*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "t", "]"}], 
   RowBox[{"v", "[", "t", "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
   "t", " ", "is", " ", "not", " ", "a", " ", "defined", " ", "index"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "[", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Make", " ", "sure", " ", "you", " ", "have", " ", "the", " ", "correct", 
    " ", "number", " ", "of", " ", "indices"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"B", "[", "i", "]"}], "\[IndentingNewLine]", 
 RowBox[{"leviC", "[", 
  RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], "Input",
 CellChangeTimes->{{3.568154046320921*^9, 3.568154103615631*^9}, {
  3.5681550545075274`*^9, 3.568155059355451*^9}, {3.5682084586108713`*^9, 
  3.56820852435212*^9}, {3.569087755021525*^9, 3.569087756859791*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", "t", "]"}], " ", 
  RowBox[{"v", "[", "t", "]"}]}]], "Output",
 CellChangeTimes->{{3.5682074792120037`*^9, 3.568207506690729*^9}, 
   3.5682084462452307`*^9, 3.568208525451892*^9, 3.568985876306967*^9, 
   3.569087751009376*^9}],

Cell[BoxData[
 RowBox[{"b", "[", "]"}]], "Output",
 CellChangeTimes->{{3.5682074792120037`*^9, 3.568207506690729*^9}, 
   3.5682084462452307`*^9, 3.568208525451892*^9, 3.568985876306967*^9, 
   3.569087751012619*^9}],

Cell[BoxData[
 RowBox[{"B", "[", "i", "]"}]], "Output",
 CellChangeTimes->{{3.5682074792120037`*^9, 3.568207506690729*^9}, 
   3.5682084462452307`*^9, 3.568208525451892*^9, 3.568985876306967*^9, 
   3.569087751015202*^9}],

Cell[BoxData[
 RowBox[{"leviC", "[", 
  RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]], "Output",
 CellChangeTimes->{{3.5682074792120037`*^9, 3.568207506690729*^9}, 
   3.5682084462452307`*^9, 3.568208525451892*^9, 3.568985876306967*^9, 
   3.5690877510177917`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Partial derivatives", "Subsubsection"]], "Subsection",
 CellChangeTimes->{{3.568146259735467*^9, 3.5681462660041647`*^9}}],

Cell[TextData[{
 "Partial derivatives are evaluated with the ",
 StyleBox["PD",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " function as ",
 StyleBox["PD[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["object,",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["Xd[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox["x derivatives",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["], Vd[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox["v derivatives",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["]]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[".",
  FontFamily->"Courier",
  FontSize->13,
  FontColor->GrayLevel[0]],
 StyleBox["\n",
  FontSize->13,
  FontColor->GrayLevel[0]],
 StyleBox["x derivatives are notated with commas, v derivatives with \
semicolons (this is non-standard, nothing to do with co-variant derivatives).",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.5681462721079473`*^9, 3.5681465212136383`*^9}, 
   3.568146583987571*^9, {3.568154174859851*^9, 3.568154238328178*^9}, {
   3.568209363239959*^9, 3.568209370565431*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PD", "[", 
  RowBox[{
   RowBox[{"b", "[", "i", "]"}], ",", 
   RowBox[{"Xd", "[", "j", "]"}], ",", 
   RowBox[{"Vd", "[", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"PD", "[", 
  RowBox[{
   RowBox[{"Gx", "[", "i", "]"}], ",", 
   RowBox[{"Xd", "[", 
    RowBox[{"j", ",", "k"}], "]"}], ",", 
   RowBox[{"Vd", "[", 
    RowBox[{"k", ",", "j"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.568154243241805*^9, 3.5681542750084133`*^9}}],

Cell[BoxData[
 SubscriptBox[
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["i",
    FontColor->GrayLevel[0]]], 
  RowBox[{",", 
   StyleBox["j",
    FontColor->GrayLevel[0]]}]]], "Output",
 CellChangeTimes->{3.56820853958092*^9, 3.568986022098653*^9, 
  3.569087773208332*^9}],

Cell[BoxData[
 SubscriptBox[
  SubscriptBox[
   SuperscriptBox["G", "x"], 
   StyleBox["i",
    FontColor->GrayLevel[0]]], 
  RowBox[{",", 
   StyleBox[
    RowBox[{"j", "k"}],
    FontColor->GrayLevel[0]], ";", 
   StyleBox[
    RowBox[{"j", "k"}],
    FontColor->GrayLevel[0]]}]]], "Output",
 CellChangeTimes->{3.56820853958092*^9, 3.568986022098653*^9, 
  3.5690877732122307`*^9}]
}, Open  ]],

Cell["\<\
Derivatives automatically evaulate to zero if the object does not depend on \
the relevant co-ordinate\
\>", "Text",
 CellChangeTimes->{{3.568154299959819*^9, 3.568154305300124*^9}, {
  3.56815443709851*^9, 3.568154470359212*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PD", "[", 
  RowBox[{
   RowBox[{"b", "[", "i", "]"}], ",", 
   RowBox[{"Xd", "[", "j", "]"}], ",", 
   RowBox[{"Vd", "[", "j", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"PD", "[", 
  RowBox[{
   RowBox[{"leviC", "[", 
    RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", 
   RowBox[{"Xd", "[", "j", "]"}], ",", 
   RowBox[{"Vd", "[", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"PD", "[", 
  RowBox[{
   RowBox[{"v", "[", "i", "]"}], ",", 
   RowBox[{"Xd", "[", "]"}], ",", 
   RowBox[{"Vd", "[", "j", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"PD", "[", 
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"i", ",", "j"}], "]"}], ",", 
   RowBox[{"Xd", "[", "k", "]"}], ",", 
   RowBox[{"Vd", "[", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5681544735399303`*^9, 3.568154480514544*^9}, {
  3.568154557176094*^9, 3.568154562957883*^9}, {3.568155023935112*^9, 
  3.56815506818082*^9}, {3.568208571002318*^9, 3.568208582592332*^9}, {
  3.5697562430753603`*^9, 3.569756252985897*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.568208549905456*^9, 3.568208583159061*^9}, 
   3.568986024156548*^9, 3.56908778246012*^9, 3.56975625370905*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.568208549905456*^9, 3.568208583159061*^9}, 
   3.568986024156548*^9, 3.56908778246012*^9, 3.569756253713027*^9}],

Cell[BoxData[
 SubscriptBox["\[Delta]", 
  StyleBox[
   RowBox[{"i", "j"}],
   FontColor->GrayLevel[0]]]], "Output",
 CellChangeTimes->{{3.568208549905456*^9, 3.568208583159061*^9}, 
   3.568986024156548*^9, 3.56908778246012*^9, 3.56975625371677*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.568208549905456*^9, 3.568208583159061*^9}, 
   3.568986024156548*^9, 3.56908778246012*^9, 3.569756253720728*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Inputing expressions - vector notation\
\>", "Subsection",
 CellChangeTimes->{{3.568985755047097*^9, 3.568985765647847*^9}}],

Cell[TextData[{
 "To facilitate quick and error free input, standard vector notation is \
supported.\nThis is input with the functions ",
 StyleBox["dot, cross, grad, gradv, div ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["and",
  FontFamily->"Helvetica"],
 StyleBox[" curl.",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " The ",
 StyleBox["dot, cross, grad, ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["and",
  FontFamily->"Helvetica"],
 StyleBox[" gradv ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["functions can be input as ",
  FontFamily->"Helvetica"],
 "\[EscapeKey]",
 StyleBox["v.",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 "\[EscapeKey], \[EscapeKey]",
 StyleBox["v*",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 "\[EscapeKey], \[EscapeKey]",
 StyleBox["vg",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 "\[EscapeKey]  and \[EscapeKey]",
 StyleBox["vgv",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 "\[EscapeKey] respectively (be sure to use brackets liberally to ensure \
expected operation). Indices are mostly handled automatically (the examples \
below print in the internal index notation, this will be fixed by ",
 StyleBox["ToCanonical,",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " see below).\n",
 StyleBox["Note that tensor objects will not work with vector operations, \
even though this is sometimes mathematically well defined. ",
  FontFamily->"Helvetica",
  FontSize->12]
}], "Text",
 CellChangeTimes->{{3.568985927749802*^9, 3.568986004071774*^9}, {
  3.568986034296835*^9, 3.568986434561213*^9}, {3.568986680979719*^9, 
  3.56898672207926*^9}, {3.569087816403701*^9, 3.569087842263208*^9}, {
  3.569756352469667*^9, 3.56975641825877*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"b", 
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"], "v"}], "\[IndentingNewLine]", 
 RowBox[{"b", 
  OverscriptBox["\[Times]", "\[RightVector]"], "v"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", 
   OverscriptBox[
    StyleBox["\[Bullet]",
     FontColor->GrayLevel[0]], "\[RightVector]"], 
   RowBox[{
    OverscriptBox["\[Del]", "\[RightVector]"], "b"}]}], "+", 
  "v"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", 
   OverscriptBox[
    StyleBox["\[Bullet]",
     FontColor->GrayLevel[0]], "\[RightVector]"], 
   RowBox[{"curl", "[", "b", "]"}]}], "+", 
  RowBox[{"B", " ", 
   RowBox[{"div", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", 
    OverscriptBox[
     StyleBox["\[Bullet]",
      FontColor->GrayLevel[0]], "\[RightVector]"], 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[PartialD]", "\[RightVector]"], "v"], "Gx"}]}], "+", 
   "B"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Again", ",", " ", 
    RowBox[{"if", " ", "printed", " ", "in", " ", "input", " ", "notation"}], 
    ",", " ", 
    RowBox[{"something", " ", 
     RowBox[{"hasn", "'"}], "t", " ", "worked"}], ",", " ", 
    RowBox[{"e", ".", "g", "."}], ",", " ", 
    RowBox[{"B", " ", "is", " ", "a", " ", "scalar"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"b", 
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"], "B"}]}], "Input",
 CellChangeTimes->{{3.5689863528391533`*^9, 3.568986362823414*^9}, {
  3.568986442338661*^9, 3.56898651511228*^9}, {3.568986731937153*^9, 
  3.568986768303976*^9}, {3.568989657395977*^9, 3.568989732736803*^9}, {
  3.5690878667548733`*^9, 3.569087881824295*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["d$21",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["d$21",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{
  3.568986360494252*^9, {3.568986449742309*^9, 3.5689865155701*^9}, 
   3.5689867692272577`*^9, 3.568989734064403*^9, {3.569087848855393*^9, 
   3.569087868438942*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["d$22",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["\[CurlyEpsilon]", 
   StyleBox[
    RowBox[{"n", "d$22", "d$23"}],
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["d$23",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{
  3.568986360494252*^9, {3.568986449742309*^9, 3.5689865155701*^9}, 
   3.5689867692272577`*^9, 3.568989734064403*^9, {3.569087848855393*^9, 
   3.569087868443256*^9}}],

Cell[BoxData[
 RowBox[{"v", "+", 
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["d$25",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox[
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["n",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox["d$25",
      FontColor->GrayLevel[0]]}]]}]}]], "Output",
 CellChangeTimes->{
  3.568986360494252*^9, {3.568986449742309*^9, 3.5689865155701*^9}, 
   3.5689867692272577`*^9, 3.568989734064403*^9, {3.569087848855393*^9, 
   3.569087868446657*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["d$32",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["\[CurlyEpsilon]", 
    StyleBox[
     RowBox[{"d$32", "d$35", "d$36"}],
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox[
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["d$36",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox["d$35",
      FontColor->GrayLevel[0]]}]]}], "+", 
  RowBox[{"B", " ", 
   SubscriptBox[
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["d$37",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox["d$37",
      FontColor->GrayLevel[0]]}]]}]}]], "Output",
 CellChangeTimes->{
  3.568986360494252*^9, {3.568986449742309*^9, 3.5689865155701*^9}, 
   3.5689867692272577`*^9, 3.568989734064403*^9, {3.569087848855393*^9, 
   3.5690878684508553`*^9}}],

Cell[BoxData[
 RowBox[{"B", "+", 
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["d$39",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox[
    SubscriptBox[
     SuperscriptBox["G", "x"], 
     StyleBox["n",
      FontColor->GrayLevel[0]]], 
    RowBox[{";", 
     StyleBox["d$39",
      FontColor->GrayLevel[0]]}]]}]}]], "Output",
 CellChangeTimes->{
  3.568986360494252*^9, {3.568986449742309*^9, 3.5689865155701*^9}, 
   3.5689867692272577`*^9, 3.568989734064403*^9, {3.569087848855393*^9, 
   3.56908786845407*^9}}],

Cell[BoxData[
 RowBox[{"dot", "[", 
  RowBox[{"b", ",", "B"}], "]"}]], "Output",
 CellChangeTimes->{
  3.568986360494252*^9, {3.568986449742309*^9, 3.5689865155701*^9}, 
   3.5689867692272577`*^9, 3.568989734064403*^9, {3.569087848855393*^9, 
   3.5690878684566603`*^9}}]
}, Open  ]],

Cell[TextData[{
 "You can mix up index notation and vector notation in a very free way. An \
optional second argument on each of the vector operators (except ",
 StyleBox["div",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[") lets you assign the free index of your choice. The default free \
index to use is set by the variable ",
  FontFamily->"Helvetica"],
 StyleBox["$vecFreeI",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" and the default for this is ",
  FontFamily->"Helvetica"],
 StyleBox["n.\n",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["Inside a vector function, an object can be used with any defined \
index. \n",
  FontFamily->"Helvetica"],
 StyleBox["An error will result if you use ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["(v",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 Cell[BoxData[
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"]],
  FontSize->12],
 StyleBox["b)^2",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" or something similar, use ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["(v",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 Cell[BoxData[
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"]],
  FontSize->12],
 StyleBox["b)(v",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 Cell[BoxData[
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"]],
  FontSize->12],
 StyleBox["b)",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" instead.",
  FontFamily->"Helvetica",
  FontSize->12]
}], "Text",
 CellChangeTimes->{{3.56898655571283*^9, 3.568986655073514*^9}, {
  3.568986836139124*^9, 3.5689869514712763`*^9}, {3.56898999458027*^9, 
  3.568990106735929*^9}, {3.569087914336842*^9, 3.569087915900497*^9}, {
  3.569088837247501*^9, 3.56908895891945*^9}, {3.571606298723435*^9, 
  3.571606304218698*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "i", "]"}], 
   RowBox[{"curl", "[", 
    RowBox[{"b", ",", "i"}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "free", " ", "indices", " ", "match", " ", "up", " ", "in", 
    " ", "this", " ", "expression", " ", "since", " ", "n", " ", "is", " ", 
    "used", " ", "in", " ", "the", " ", "first", " ", "term"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PD", "[", 
     RowBox[{
      RowBox[{"a", "[", "n", "]"}], ",", 
      RowBox[{"Xd", "[", 
       RowBox[{"j", ",", "k"}], "]"}], ",", 
      RowBox[{"Vd", "[", "]"}]}], "]"}], 
    RowBox[{"b", "[", "j", "]"}], 
    RowBox[{"dot", "[", 
     RowBox[{"b", ",", 
      RowBox[{
       OverscriptBox["\[Del]", "\[RightVector]"], "b"}], ",", "k"}], "]"}]}], 
   "+", 
   RowBox[{"curl", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{"b", "[", "j", "]"}]}], "]"}], "+", 
   RowBox[{
    OverscriptBox["\[Del]", "\[RightVector]"], "B"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "i", "]"}], ",", "b"}], "]"}], " ", "is", " ", 
     "just", " ", "the", " ", "same", " ", "as", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"v", ",", "b"}], "]"}]}], ";", " ", 
    RowBox[{
    "the", " ", "following", " ", "expressions", " ", "are", " ", "the", " ", 
     "same"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "[", "i", "]"}], 
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"], 
  RowBox[{"b", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "[", "i", "]"}], 
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"], 
  RowBox[{"b", "[", "j", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "[", "i", "]"}], 
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"], "b"}], "\[IndentingNewLine]", 
 RowBox[{"v", 
  OverscriptBox[
   StyleBox["\[Bullet]",
    FontColor->GrayLevel[0]], "\[RightVector]"], "b"}]}], "Input",
 CellChangeTimes->{{3.568986660522669*^9, 3.56898667453402*^9}, {
  3.568986810495859*^9, 3.568986815960511*^9}, {3.568986953161296*^9, 
  3.568987040742263*^9}, {3.568987073464526*^9, 3.568987153005279*^9}, {
  3.568990113005578*^9, 3.568990185866778*^9}, {3.569087972813179*^9, 
  3.569087981388276*^9}, {3.569756466869615*^9, 3.569756480134495*^9}, {
  3.569756517268385*^9, 3.569756519590785*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["i",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["\[CurlyEpsilon]", 
   StyleBox[
    RowBox[{"i", "d$727", "d$728"}],
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox[
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["d$728",
     FontColor->GrayLevel[0]]], 
   RowBox[{",", 
    StyleBox["d$727",
     FontColor->GrayLevel[0]]}]]}]], "Output",
 CellChangeTimes->{{3.5689869871532173`*^9, 3.568987041651924*^9}, {
   3.5689870836449957`*^9, 3.568987103847776*^9}, 3.56898715053304*^9, 
   3.5689901698233624`*^9, 3.5690879414876823`*^9, 3.5690879821253138`*^9, 
   3.569756482371632*^9, 3.569756520016927*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["d$730",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["j",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox[
    SubscriptBox["a", 
     StyleBox["n",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox[
      RowBox[{"j", "k"}],
      FontColor->GrayLevel[0]]}]], " ", 
   SubscriptBox[
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["k",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox["d$730",
      FontColor->GrayLevel[0]]}]]}], "+", 
  SubscriptBox[
   SubscriptBox["B", ""], 
   RowBox[{",", 
    StyleBox["n",
     FontColor->GrayLevel[0]]}]], "+", 
  RowBox[{
   SubscriptBox["\[CurlyEpsilon]", 
    StyleBox[
     RowBox[{"n", "d$732", "d$733"}],
     FontColor->GrayLevel[0]]], " ", 
   RowBox[{"PD", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", "d$734", "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"d$733", ",", " ", "d$734"}], "]"}]}], ",", " ", 
     RowBox[{"Xd", "[", "d$732", "]"}], ",", " ", 
     RowBox[{"Vd", "[", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.5689869871532173`*^9, 3.568987041651924*^9}, {
   3.5689870836449957`*^9, 3.568987103847776*^9}, 3.56898715053304*^9, 
   3.5689901698233624`*^9, 3.5690879414876823`*^9, 3.5690879821253138`*^9, 
   3.569756482371632*^9, 3.569756520022687*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["d$736",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["d$736",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{{3.5689869871532173`*^9, 3.568987041651924*^9}, {
   3.5689870836449957`*^9, 3.568987103847776*^9}, 3.56898715053304*^9, 
   3.5689901698233624`*^9, 3.5690879414876823`*^9, 3.5690879821253138`*^9, 
   3.569756482371632*^9, 3.5697565200268297`*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["d$737",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["d$737",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{{3.5689869871532173`*^9, 3.568987041651924*^9}, {
   3.5689870836449957`*^9, 3.568987103847776*^9}, 3.56898715053304*^9, 
   3.5689901698233624`*^9, 3.5690879414876823`*^9, 3.5690879821253138`*^9, 
   3.569756482371632*^9, 3.56975652003019*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["d$738",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["d$738",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{{3.5689869871532173`*^9, 3.568987041651924*^9}, {
   3.5689870836449957`*^9, 3.568987103847776*^9}, 3.56898715053304*^9, 
   3.5689901698233624`*^9, 3.5690879414876823`*^9, 3.5690879821253138`*^9, 
   3.569756482371632*^9, 3.5697565200333853`*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["d$739",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["d$739",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{{3.5689869871532173`*^9, 3.568987041651924*^9}, {
   3.5689870836449957`*^9, 3.568987103847776*^9}, 3.56898715053304*^9, 
   3.5689901698233624`*^9, 3.5690879414876823`*^9, 3.5690879821253138`*^9, 
   3.569756482371632*^9, 3.5697565200367603`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ToCanonical function", "Subsection",
 CellChangeTimes->{{3.56815509437047*^9, 3.5681550986399403`*^9}}],

Cell[TextData[{
 StyleBox["ToCanonical",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " puts any scalar or vector expression into a canonical form. This is done \
in the following sequence of steps:\n\n\t1. Expand out nested derivatives and \
products in derivatives.\t\n\t2. Check indices in expression make sense (no \
more than 2 of a given index in a term; free indices in term match across the \
sum) and rename indices into a consistent internal form.\n\t3. Expand out \
pairs ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " tensors into ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "ij"], TraditionalForm]]],
 " products using the general ",
 ButtonBox["formula.",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://en.wikipedia.org/wiki/Levi-Civita_symbol#Three_dimensions_2"],
     None},
  ButtonNote->
   "http://en.wikipedia.org/wiki/Levi-Civita_symbol#Three_dimensions_2"],
 "\n\t4. Apply rules to remove all possible ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "ij"], TraditionalForm]]],
 " from expression.\n\t5. Apply user defined rules and rules related to unit \
vectors.\n\t6. Re-arrange indices in each term to ensure correct cancellation \
between terms. For instance, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CurlyEpsilon]", "ijk"], 
    SubscriptBox["v", "j"], 
    SubscriptBox["b", "k"]}], TraditionalForm]]],
 " will become ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[CurlyEpsilon]", "ijk"]}], 
    SubscriptBox["b", "j"], 
    SubscriptBox["v", "k"]}], TraditionalForm]]],
 ". All symmetries and anti-symmetries are taken into account.\n\t7. Print \
out expression in a readable way and apply coloring to dummy indices \
(matching indices are the same color to improve readablility in large \
expresions).\n\t8. (Optional) Convert expression into vector notation (",
 StyleBox["vectorForm ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 "function).\n\t\nThis procedure effectively canonicalizes each term, but \
there can still be non-trivial cancellations between multiple terms (vector \
identities). This will be discussed below."
}], "Text",
 CellChangeTimes->{{3.5681551194702053`*^9, 3.56815528603226*^9}, {
  3.568206276193078*^9, 3.568206315787483*^9}, {3.568206488310903*^9, 
  3.5682067113728533`*^9}, {3.568208597482458*^9, 3.568208681439419*^9}, {
  3.568208725943941*^9, 3.568208824378201*^9}, {3.568208875248637*^9, 
  3.56820890427964*^9}, {3.568209572905467*^9, 3.568209602549466*^9}, {
  3.568209703767048*^9, 3.568209954124588*^9}, {3.568210007467292*^9, 
  3.568210050677006*^9}, {3.5682117405936003`*^9, 3.568211798900128*^9}, {
  3.568212247095983*^9, 3.56821226534006*^9}, {3.568213231525777*^9, 
  3.56821328044176*^9}, {3.569088034594713*^9, 3.569088106534329*^9}, {
  3.571606384473063*^9, 3.5716064034230547`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"b", 
   OverscriptBox["\[Times]", "\[RightVector]"], "b"}], "//", 
  "ToCanonical"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", 
    OverscriptBox["\[Times]", "\[RightVector]"], "v"}], "-", 
   RowBox[{"v", 
    OverscriptBox["\[Times]", "\[RightVector]"], "b"}]}], "//", 
  "ToCanonical"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", 
   OverscriptBox["\[Times]", "\[RightVector]"], 
   RowBox[{"(", 
    RowBox[{"v", 
     OverscriptBox["\[Times]", "\[RightVector]"], "b"}], ")"}]}], "//", 
  "ToCanonical"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "same", " ", "in", " ", "index", " ", "notation"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"leviC", "[", 
     RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
    RowBox[{"b", "[", "j", "]"}], 
    RowBox[{"leviC", "[", 
     RowBox[{"k", ",", "r", ",", "s"}], "]"}], 
    RowBox[{"v", "[", "r", "]"}], 
    RowBox[{"b", "[", "s", "]"}]}], "//", 
   "ToCanonical"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B", " ", 
     RowBox[{"curl", "[", 
      RowBox[{"curl", "[", "b", "]"}], "]"}]}], "+", 
    RowBox[{"B", " ", "b", 
     OverscriptBox[
      StyleBox["\[Bullet]",
       FontColor->GrayLevel[0]], "\[RightVector]"], "v", " ", "b"}]}], "//", 
   "ToCanonical"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Derivatives", " ", "identities", " ", "for", " ", "unit", " ", "vectors", 
    " ", "are", " ", "applied", " ", "automatically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Del]", "\[RightVector]"], "b"}], 
   OverscriptBox[
    StyleBox["\[Bullet]",
     FontColor->GrayLevel[0]], "\[RightVector]"], "b"}], "//", 
  "ToCanonical"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5682123387935467`*^9, 3.5682124121616163`*^9}, {
  3.568212464841502*^9, 3.568212538780703*^9}, {3.568212604221343*^9, 
  3.568212682392062*^9}, {3.568212714334635*^9, 3.568212744101707*^9}, {
  3.5682128011298122`*^9, 3.568212817959422*^9}, {3.5682129331072206`*^9, 
  3.568212936026682*^9}, {3.568213318251708*^9, 3.568213318443421*^9}, {
  3.56821591530064*^9, 3.568215957010207*^9}, {3.5689871846677923`*^9, 
  3.568987301125461*^9}, {3.568987333174776*^9, 3.568987337748561*^9}, {
  3.5689888628313293`*^9, 3.568988873759009*^9}, {3.5689889620686417`*^9, 
  3.5689889677797403`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.568212804430214*^9, 3.5682128188319483`*^9}, {
   3.568215236174713*^9, 3.568215258516039*^9}, {3.5682159576232767`*^9, 
   3.568215971827218*^9}, 3.56898730235846*^9, {3.56898886902897*^9, 
   3.5689888757482433`*^9}, 3.5689889694415503`*^9, 3.569088505565798*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["i",
    FontColor->RGBColor[0, 0, 1]]], " ", 
  SubscriptBox["\[CurlyEpsilon]", 
   RowBox[{
    StyleBox["n",
     FontColor->GrayLevel[0]], 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["j",
     FontColor->RGBColor[1, 0, 0]]}]], " ", 
  SubscriptBox["v", 
   StyleBox["j",
    FontColor->RGBColor[1, 0, 0]]]}]], "Output",
 CellChangeTimes->{{3.568212804430214*^9, 3.5682128188319483`*^9}, {
   3.568215236174713*^9, 3.568215258516039*^9}, {3.5682159576232767`*^9, 
   3.568215971827218*^9}, 3.56898730235846*^9, {3.56898886902897*^9, 
   3.5689888757482433`*^9}, 3.5689889694415503`*^9, 3.569088505607479*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]]}], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["n",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["v", 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]]}], "+", 
  SubscriptBox["v", 
   StyleBox["n",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{{3.568212804430214*^9, 3.5682128188319483`*^9}, {
   3.568215236174713*^9, 3.568215258516039*^9}, {3.5682159576232767`*^9, 
   3.568215971827218*^9}, 3.56898730235846*^9, {3.56898886902897*^9, 
   3.5689888757482433`*^9}, 3.5689889694415503`*^9, 3.5690885056429996`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["j",
      FontColor->RGBColor[0, 0, 1]]]}], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["v", 
    StyleBox["j",
     FontColor->RGBColor[0, 0, 1]]]}], "+", 
  SubscriptBox["v", 
   StyleBox["i",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{{3.568212804430214*^9, 3.5682128188319483`*^9}, {
   3.568215236174713*^9, 3.568215258516039*^9}, {3.5682159576232767`*^9, 
   3.568215971827218*^9}, 3.56898730235846*^9, {3.56898886902897*^9, 
   3.5689888757482433`*^9}, 3.5689889694415503`*^9, 3.569088505646427*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", ""], " ", 
   SubscriptBox[
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], 
    RowBox[{",", 
     RowBox[{
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox["n",
       FontColor->GrayLevel[0]]}]}]]}], "-", 
  RowBox[{
   SubscriptBox["B", ""], " ", 
   SubscriptBox[
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["n",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox[
      RowBox[{"i", "i"}],
      FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["n",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["B", ""], " ", 
   SubscriptBox["v", 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]]}]}]], "Output",
 CellChangeTimes->{{3.568212804430214*^9, 3.5682128188319483`*^9}, {
   3.568215236174713*^9, 3.568215258516039*^9}, {3.5682159576232767`*^9, 
   3.568215971827218*^9}, 3.56898730235846*^9, {3.56898886902897*^9, 
   3.5689888757482433`*^9}, 3.5689889694415503`*^9, 3.569088505692636*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.568212804430214*^9, 3.5682128188319483`*^9}, {
   3.568215236174713*^9, 3.568215258516039*^9}, {3.5682159576232767`*^9, 
   3.568215971827218*^9}, 3.56898730235846*^9, {3.56898886902897*^9, 
   3.5689888757482433`*^9}, 3.5689889694415503`*^9, 3.569088505695743*^9}]
}, Open  ]],

Cell["\<\
If you make a mistake inputing the indices, an error will result\
\>", "Text",
 CellChangeTimes->{{3.568213322472838*^9, 3.568213341914953*^9}, {
  3.568213766465711*^9, 3.5682137669725037`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"leviC", "[", 
    RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
   RowBox[{"b", "[", "i", "]"}], 
   RowBox[{"Gx", "[", "i", "]"}], 
   RowBox[{"v", "[", "k", "]"}]}], "//", 
  "ToCanonical"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", "i", "]"}], 
     RowBox[{"v", "[", "i", "]"}], 
     RowBox[{"b", "[", "j", "]"}]}], "+", 
    RowBox[{
     RowBox[{"leviC", "[", 
      RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
     RowBox[{"b", "[", "j", "]"}], 
     RowBox[{"v", "[", "k", "]"}]}]}], "//", "ToCanonical"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "adding", " ", "indexed", " ", "expressions", " ", "to", " ", 
     "vector", " ", "expressions"}], ",", " ", 
    RowBox[{
    "remember", " ", "to", " ", "use", " ", "the", " ", "default", " ", 
     "free", " ", "index"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"b", " ", "B"}], "+", 
    RowBox[{"curl", "[", "b", "]"}], " ", "+", 
    RowBox[{"b", "[", "i", "]"}]}], "//", "ToCanonical"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "you", " ", "dot", " ", "a", " ", "object", " ", "with", " ", 
     "2", " ", "free", " ", "indices", " ", "that", " ", 
     RowBox[{"isn", "'"}], "t", " ", "a", " ", "gradient", " ", "tensor"}], 
    ",", " ", 
    RowBox[{"a", " ", "warning", " ", "will", " ", 
     RowBox[{"result", ".", " ", "\[IndentingNewLine]", "This"}], " ", 
     "example", " ", "is", " ", "fine", " ", "since", " ", "the", " ", 
     "tensor", " ", "is", " ", "symmetric"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "i", "]"}], 
       RowBox[{"b", "[", "j", "]"}]}], "-", 
      RowBox[{"delta", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], ")"}], 
    OverscriptBox[
     StyleBox["\[Bullet]",
      FontColor->GrayLevel[0]], "\[RightVector]"], "v"}], "//", 
   "ToCanonical"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"General", " ", "tensor", " ", "expressions", " ", 
    RowBox[{"(", 
     RowBox[{
     "expressions", " ", "with", " ", "more", " ", "than", " ", "1", " ", 
      "free", " ", "index"}], ")"}], " ", "cannot", " ", "be", " ", 
    "canonicalized"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"b", "[", "i", "]"}], 
    RowBox[{"b", "[", "j", "]"}]}], "-", 
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}], "//", "ToCanonical"}]}], "Input",
 CellChangeTimes->{{3.568213347525689*^9, 3.568213429246875*^9}, {
  3.568988822203689*^9, 3.568988850767267*^9}, {3.5689888869037647`*^9, 
  3.5689889552678022`*^9}, {3.568988987068553*^9, 3.568989014768458*^9}, {
  3.568989189862096*^9, 3.5689892439526176`*^9}, {3.568989275567479*^9, 
  3.568989364360971*^9}, {3.5689894786667557`*^9, 3.568989482849242*^9}, {
  3.569005149842453*^9, 3.56900515412844*^9}, {3.56900678799675*^9, 
  3.569006806740081*^9}, {3.5697565834093933`*^9, 3.569756589219338*^9}, {
  3.569756787210202*^9, 3.569756849369315*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindDummies", "::", "dummies"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Too many instances of a dummy index \
\[NoBreak]\\!\\({\\(\\({i, 3}\\)\\), \\(\\({j, 1}\\)\\), \\(\\({k, \
2}\\)\\)}\\)\[NoBreak]\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.568213386729851*^9, 3.568213391500909*^9}, 
   3.568213429954175*^9, 3.568215231309082*^9, 3.568592160778384*^9, {
   3.568988917196846*^9, 3.568988929721999*^9}, 3.56898901917416*^9, {
   3.568989345140767*^9, 3.568989365504002*^9}, 3.569005155179262*^9, 
   3.5690885095047913`*^9, {3.569756607457601*^9, 3.569756611559298*^9}, 
   3.5697568499626226`*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["i",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox[
   SuperscriptBox["G", "x"], 
   StyleBox["i",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["\[CurlyEpsilon]", 
   StyleBox[
    RowBox[{"i", "j", "k"}],
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["v", 
   StyleBox["k",
    FontColor->GrayLevel[0]]]}]], "Print",
 CellChangeTimes->{{3.568213386732373*^9, 3.56821339150375*^9}, 
   3.568213429958119*^9, 3.568215231314246*^9, 3.5685921607832623`*^9, {
   3.568988917201969*^9, 3.5689889297270393`*^9}, 3.5689890191793947`*^9, {
   3.5689893451460123`*^9, 3.568989365509615*^9}, 3.5690051551844597`*^9, 
   3.5690885095094976`*^9, {3.569756607463297*^9, 3.569756611565425*^9}, 
   3.569756849968329*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.568213386733967*^9, 3.568213391505219*^9}, 
   3.568213429959909*^9, 3.568215231317224*^9, 3.568592160785987*^9, {
   3.568988917204506*^9, 3.568988929729497*^9}, 3.568989019181882*^9, {
   3.56898934514876*^9, 3.568989365512206*^9}, 3.56900515518705*^9, 
   3.569088509511901*^9, {3.569756607466597*^9, 3.569756611568527*^9}, 
   3.569756849971394*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindDummies", "::", "indmatch"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Index terms do not match across sum!\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.568213386729851*^9, 3.568213391500909*^9}, 
   3.568213429954175*^9, 3.568215231309082*^9, 3.568592160778384*^9, {
   3.568988917196846*^9, 3.568988929721999*^9}, 3.56898901917416*^9, {
   3.568989345140767*^9, 3.568989365504002*^9}, 3.569005155179262*^9, 
   3.5690885095047913`*^9, {3.569756607457601*^9, 3.569756611559298*^9}, 
   3.5697568501996717`*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.568213386733967*^9, 3.568213391505219*^9}, 
   3.568213429959909*^9, 3.568215231317224*^9, 3.568592160785987*^9, {
   3.568988917204506*^9, 3.568988929729497*^9}, 3.568989019181882*^9, {
   3.56898934514876*^9, 3.568989365512206*^9}, 3.56900515518705*^9, 
   3.569088509511901*^9, {3.569756607466597*^9, 3.569756611568527*^9}, 
   3.569756850202798*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindDummies", "::", "indmatch"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Index terms do not match across sum!\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.568213386729851*^9, 3.568213391500909*^9}, 
   3.568213429954175*^9, 3.568215231309082*^9, 3.568592160778384*^9, {
   3.568988917196846*^9, 3.568988929721999*^9}, 3.56898901917416*^9, {
   3.568989345140767*^9, 3.568989365504002*^9}, 3.569005155179262*^9, 
   3.5690885095047913`*^9, {3.569756607457601*^9, 3.569756611559298*^9}, 
   3.5697568504390306`*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.568213386733967*^9, 3.568213391505219*^9}, 
   3.568213429959909*^9, 3.568215231317224*^9, 3.568592160785987*^9, {
   3.568988917204506*^9, 3.568988929729497*^9}, 3.568989019181882*^9, {
   3.56898934514876*^9, 3.568989365512206*^9}, 3.56900515518705*^9, 
   3.569088509511901*^9, {3.569756607466597*^9, 3.569756611568527*^9}, 
   3.5697568504420137`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"dot", "::", "ambig"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Non derivative rank 2 tensor \[NoBreak]\\!     ^           \
                                           ^\\n\\(\\(\\(\\(\\(b\\_\\(\\*\
StyleBox[\\\"i\\\", Rule[FontColor, GrayLevel[0]]]\\)\\)\\)\\\\ \\(\\(b\\_\\(\
\\*StyleBox[\\\"j\\\", Rule[FontColor, GrayLevel[0]]]\\)\\)\\)\\)\\) - \\(\\(\
\[Delta]\\_\\(\\*StyleBox[\\\"i\\\", Rule[FontColor, GrayLevel[0]]] \
\\*StyleBox[\\\"j\\\", Rule[FontColor, \
GrayLevel[0]]]\\)\\)\\)\\)\\n\[NoBreak] supplied, result may be \
transposed\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.568213386729851*^9, 3.568213391500909*^9}, 
   3.568213429954175*^9, 3.568215231309082*^9, 3.568592160778384*^9, {
   3.568988917196846*^9, 3.568988929721999*^9}, 3.56898901917416*^9, {
   3.568989345140767*^9, 3.568989365504002*^9}, 3.569005155179262*^9, 
   3.5690885095047913`*^9, {3.569756607457601*^9, 3.569756611559298*^9}, 
   3.569756850658217*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["n",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["v", 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]]}], "-", 
  SubscriptBox["v", 
   StyleBox["n",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{{3.568213386733967*^9, 3.568213391505219*^9}, 
   3.568213429959909*^9, 3.568215231317224*^9, 3.568592160785987*^9, {
   3.568988917204506*^9, 3.568988929729497*^9}, 3.568989019181882*^9, {
   3.56898934514876*^9, 3.568989365512206*^9}, 3.56900515518705*^9, 
   3.569088509511901*^9, {3.569756607466597*^9, 3.569756611568527*^9}, 
   3.569756850718087*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindDummies", "::", "generalTensor"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"No general tensor expression support. Some aspects \\nof \
the canonicalizer will not function correctly.\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.568213386729851*^9, 3.568213391500909*^9}, 
   3.568213429954175*^9, 3.568215231309082*^9, 3.568592160778384*^9, {
   3.568988917196846*^9, 3.568988929721999*^9}, 3.56898901917416*^9, {
   3.568989345140767*^9, 3.568989365504002*^9}, 3.569005155179262*^9, 
   3.5690885095047913`*^9, {3.569756607457601*^9, 3.569756611559298*^9}, 
   3.569756850915327*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["\[Delta]", 
    StyleBox[
     RowBox[{"i", "j"}],
     FontColor->GrayLevel[0]]]}], "+", 
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->GrayLevel[0]]], "\[TensorProduct]", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["j",
     FontColor->GrayLevel[0]]]}]}]], "Output",
 CellChangeTimes->{{3.568213386733967*^9, 3.568213391505219*^9}, 
   3.568213429959909*^9, 3.568215231317224*^9, 3.568592160785987*^9, {
   3.568988917204506*^9, 3.568988929729497*^9}, 3.568989019181882*^9, {
   3.56898934514876*^9, 3.568989365512206*^9}, 3.56900515518705*^9, 
   3.569088509511901*^9, {3.569756607466597*^9, 3.569756611568527*^9}, 
   3.569756850979908*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vector notation", "Subsection",
 CellChangeTimes->{{3.568642059710225*^9, 3.568642077865574*^9}}],

Cell[TextData[{
 "The ",
 StyleBox["vectorForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" function prints out an expression in standard vector notation. \
Note that it only works with x derivatives up to first order, any second \
order derivatives are left in index notation (vector notation can become \
ambiguous and unwieldly with higher rank derivative tensors).",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.568642125863056*^9, 3.568642159112947*^9}, {
  3.5686421951687517`*^9, 3.568642212059787*^9}, {3.56864225132358*^9, 
  3.568642316846306*^9}, {3.5686423951679564`*^9, 3.568642436250381*^9}, {
  3.568642469753187*^9, 3.568642471728829*^9}, {3.56898902461718*^9, 
  3.5689890328702927`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ToCanonical", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", "i", "]"}], 
     RowBox[{"v", "[", "i", "]"}], 
     RowBox[{"b", "[", "j", "]"}], 
     RowBox[{"PD", "[", 
      RowBox[{
       RowBox[{"b", "[", "k", "]"}], ",", 
       RowBox[{"Xd", "[", "j", "]"}], ",", 
       RowBox[{"Vd", "[", "]"}]}], "]"}], 
     RowBox[{"v", "[", "k", "]"}]}], "+", 
    RowBox[{"b", 
     OverscriptBox[
      StyleBox["\[Bullet]",
       FontColor->GrayLevel[0]], "\[RightVector]"], 
     RowBox[{"curl", "[", "b", "]"}]}]}], "]"}], "//", 
  "vectorForm"}]], "Input",
 CellChangeTimes->{{3.5686424756810913`*^9, 3.5686425640435343`*^9}, {
  3.568642613721635*^9, 3.5686426340086107`*^9}, {3.568642680570031*^9, 
  3.568642681478681*^9}, {3.568989042993226*^9, 3.568989076047188*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"(", 
    StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
     StripOnInput->False,
     FontWeight->Bold], "\[CenterDot]", 
    RowBox[{
     StyleBox["\<\"\[Del]\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[Times]", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     RowBox[{"(", 
      StyleBox[
       RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], ")"}], " ", 
    RowBox[{"(", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"v\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}]}]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.568642564741688*^9, 3.568642606300394*^9, 3.568642682004643*^9, {
   3.568989047869182*^9, 3.5689890768514853`*^9}, 3.569088527720064*^9}]
}, Open  ]],

Cell[TextData[{
 "Note that most ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " operations will not work correctly on the printed vector objects; the \
function is purely for display purposes and should not be used in \
calculations. Use in a similar way to the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " functions ",
 StyleBox["TraditionalForm ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["or ",
  FontFamily->"Helvetica"],
 StyleBox["MatrixForm.",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.568650668940452*^9, 3.568650696639168*^9}, {
  3.568650739299082*^9, 3.568650786223181*^9}, {3.568655829869472*^9, 
  3.5686558813853197`*^9}, {3.568989390348427*^9, 3.5689894009387827`*^9}, {
  3.568989455200574*^9, 3.568989459664279*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining rules", "Subsection",
 CellChangeTimes->{{3.5682149327604933`*^9, 3.568214935213361*^9}}],

Cell[TextData[{
 "The ",
 StyleBox["defineUserRules ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["function allows you to define a set of rules that will be applied \
as part of the canonicalization routine. Syntax is ",
  FontFamily->"Helvetica"],
 StyleBox["defineUserRules[{",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["rules",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["}]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[", if you\[CloseCurlyQuote]re not sure, use ",
  FontFamily->"Helvetica",
  FontColor->GrayLevel[0]],
 StyleBox["\[RuleDelayed]",
  FontFamily->"Courier",
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[" rather than ",
  FontFamily->"Helvetica",
  FontColor->GrayLevel[0]],
 StyleBox["\[Rule]",
  FontFamily->"Courier",
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[" in the rule. ",
  FontFamily->"Helvetica",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.5682141878689013`*^9, 3.5682143236689987`*^9}, {
   3.56821480114047*^9, 3.568214839143752*^9}, {3.5682148760339327`*^9, 
   3.568214877593872*^9}, {3.568214916585617*^9, 3.5682150334767017`*^9}, 
   3.5682154282366943`*^9, {3.568989436312974*^9, 3.568989443799855*^9}, {
   3.571606736317297*^9, 3.57160678200416*^9}, {3.571606830594658*^9, 
   3.5716069331021423`*^9}, {3.5716069804317093`*^9, 3.5716069818910303`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Defining", " ", 
      RowBox[{"\[Del]", 
       RowBox[{".", "B"}]}]}], "=", "0"}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", "B"}], "=", 
     RowBox[{
      RowBox[{"B", "[", "]"}], 
      RowBox[{"b", "[", "i", "]"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"defineUserRules", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"B", "[", "]"}], ",", 
         RowBox[{"Xd", "[", "ind_", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}], 
       RowBox[{"b", "[", "ind_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"B", "[", "]"}]}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"b", "[", "ind", "]"}], ",", 
         RowBox[{"Xd", "[", "ind", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}]}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b", 
      OverscriptBox[
       StyleBox["\[Bullet]",
        FontColor->GrayLevel[0]], "\[RightVector]"], 
      RowBox[{
       OverscriptBox["\[Del]", "\[RightVector]"], "B"}]}], ")"}], "v"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "ToCanonical"}]}]}]], "Input",
 CellChangeTimes->{{3.568215035729657*^9, 3.568215075379736*^9}, {
  3.5682151517518578`*^9, 3.568215218650906*^9}, {3.568651115839088*^9, 
  3.568651120701845*^9}, {3.569088568579864*^9, 3.569088584279347*^9}, {
  3.5697566679126863`*^9, 3.569756669823657*^9}}],

Cell[BoxData[
 RowBox[{"v", " ", 
  SubscriptBox[
   OverscriptBox["b", "^"], 
   StyleBox["d$96",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox[
   SubscriptBox["B", ""], 
   RowBox[{",", 
    StyleBox["d$96",
     FontColor->GrayLevel[0]]}]]}]], "Output",
 CellChangeTimes->{{3.568215219274564*^9, 3.568215233522637*^9}, 
   3.5682152639794273`*^9, 3.5685921547856894`*^9, 3.568651121257428*^9, 
   3.56908854219016*^9, 3.569088585572156*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["B", ""]}], " ", 
  SubscriptBox[
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]], 
   RowBox[{",", 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]}]], " ", 
  SubscriptBox["v", 
   StyleBox["n",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{{3.568215219274564*^9, 3.568215233522637*^9}, 
   3.5682152639794273`*^9, 3.5685921547856894`*^9, 3.568651121257428*^9, 
   3.56908854219016*^9, 3.569088585575927*^9}]
}, Open  ]],

Cell[TextData[{
 "If you need extra indices in the rules, just use any that are already \
defined, as you would to input a standard expression. \nNote that it is \
occasionally necessary to run ",
 StyleBox["ToCanonical",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" twice to completely simplify the rule. ",
  FontFamily->"Helvetica"],
 StyleBox["To ensure stable operation, \ndon\[CloseCurlyQuote]t use vector \
operators (",
  FontFamily->"Helvetica",
  FontColor->GrayLevel[0]],
 StyleBox["dot, cross",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" etc.) inside rules. ",
  FontFamily->"Helvetica",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.568215438925931*^9, 3.5682155058206377`*^9}, 
   3.5682155596584787`*^9, {3.5682156657906*^9, 3.568215674070031*^9}, {
   3.568592063759568*^9, 3.56859206625198*^9}, {3.5685921067418528`*^9, 
   3.568592150180563*^9}, 3.568653836017518*^9, {3.571606991395997*^9, 
   3.571607000600271*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Substituting", " ", "in", " ", "\[Mu]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", ".", "b"}], ")"}], "2"]}], ")"}], "/", "2"}], "B"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"defineUserRules", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "ind_", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"B", "[", "]"}], 
        RowBox[{"\[Mu]", "[", "]"}]}], "+", 
       RowBox[{
        RowBox[{"v", "[", "ind", "]"}], 
        RowBox[{"b", "[", "ind", "]"}], 
        RowBox[{"v", "[", "i", "]"}], 
        RowBox[{"b", "[", "i", "]"}]}]}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "i", "]"}], "^", "2"}], 
     RowBox[{"Gx", "[", "j", "]"}]}], "-", 
    RowBox[{
     RowBox[{"Gx", "[", "j", "]"}], 
     RowBox[{"v", "[", "i", "]"}], 
     RowBox[{"b", "[", "i", "]"}], 
     RowBox[{"v", "[", "k", "]"}], 
     RowBox[{"b", "[", "k", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"ToCanonical", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.568215416855153*^9, 3.568215417001917*^9}, {
  3.568215509357749*^9, 3.568215779645352*^9}, {3.568592082586904*^9, 
  3.5685920992407618`*^9}, {3.5686511319367447`*^9, 3.568651136975707*^9}, {
  3.569089384012817*^9, 3.5690893874228573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["G", "x"], 
    StyleBox["j",
     FontColor->GrayLevel[0]]], " ", 
   SuperscriptBox[
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->GrayLevel[0]]], "2"]}], "-", 
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["k",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox[
    SuperscriptBox["G", "x"], 
    StyleBox["j",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["v", 
    StyleBox["i",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["v", 
    StyleBox["k",
     FontColor->GrayLevel[0]]]}]}]], "Output",
 CellChangeTimes->{
  3.5682157859103403`*^9, {3.5685920778469143`*^9, 3.5685920999955397`*^9}, 
   3.568651137515225*^9, 3.5690886167773314`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SubscriptBox["B", ""], " ", 
  SubscriptBox[
   SuperscriptBox["G", "x"], 
   StyleBox["j",
    FontColor->GrayLevel[0]]], " ", 
  SubscriptBox["\[Mu]", ""]}]], "Output",
 CellChangeTimes->{
  3.5682157859103403`*^9, {3.5685920778469143`*^9, 3.5685920999955397`*^9}, 
   3.568651137515225*^9, 3.569088616780952*^9}]
}, Open  ]],

Cell[TextData[{
 "Clear all rules with ",
 StyleBox["defineUserRules[{}].",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" \nThe mechanism is really intended for a rule that will be used \
many times, e.g., ",
  FontFamily->"Helvetica"],
 "\[Del]",
 StyleBox["\[CenterDot]",
  FontFamily->"Helvetica"],
 StyleBox["B",
  FontFamily->"Helvetica",
  FontWeight->"Bold"],
 StyleBox["=0. Use the techniques detailed in the next section for \
\[OpenCurlyDoubleQuote]one off\[CloseCurlyDoubleQuote] substitutions.",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.568215800483262*^9, 3.56821587343034*^9}, {
  3.568653846632987*^9, 3.568653935805212*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Substituting expressions", "Subsection",
 CellChangeTimes->{{3.5682167007765102`*^9, 3.568216708129313*^9}}],

Cell[TextData[{
 "When working with larger expressions, it can often be very convenient to \
define sub-expressions and then substitute these into the main expression. \
There are a couple of tricky things about doing this with indexed \
expressions;\n\t1. When substituting in a vector or tensor expression, a free \
index must be replaced with the index of the object the expression so that \
contractions are correctly evaluated.\n\t2. It is very easy to cause multiple \
instances of the same index pair. For instance, subsituting in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    RowBox[{
     SubscriptBox["v", "i"], 
     SubscriptBox["b", "i"]}]}], TraditionalForm]]],
 " into ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]Bb", "i"], TraditionalForm]]],
 " in the obvious way will cause the index i to be repeated 3 times, leading \
to a meaningless expression. \n\t\nThese problems are solved \
straightforwardly by assigning objects using the ",
 Cell[BoxData[
  OverscriptBox["=", "ind"]]],
 " operator, input as ",
 Cell[BoxData[
  FormBox["\[EscapeKey]", TraditionalForm]]],
 StyleBox["i=",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox["\[EscapeKey]", TraditionalForm]]],
 StyleBox[". Use this as you would a standard ",
  FontFamily->"Helvetica"],
 StyleBox["=",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 StyleBox[" operator but do not include an index on the LHS of the \
expression. \nDefined objects can be used in vector expressions, just use an \
index (or ",
  FontFamily->"Helvetica"],
 StyleBox["[]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" for scalar expressions) when input into a vector function. ",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.5682168049931707`*^9, 3.568216961163156*^9}, {
   3.5682169928014593`*^9, 3.5682170153848457`*^9}, {3.5682170572555323`*^9, 
   3.568217407081916*^9}, {3.568217473431242*^9, 3.568217539379383*^9}, {
   3.56837762111762*^9, 3.568377622676961*^9}, {3.568382033371831*^9, 
   3.5683820513611517`*^9}, 3.568473874081963*^9, {3.568473938517115*^9, 
   3.56847395687212*^9}, {3.5686539832054853`*^9, 3.568653983592338*^9}, {
   3.5689899725674047`*^9, 3.5689899828043823`*^9}, {3.56899040060303*^9, 
   3.5689904901323757`*^9}, {3.569088649341694*^9, 3.569088660225762*^9}, {
   3.569088694768957*^9, 3.569088695712813*^9}, {3.571607054979767*^9, 
   3.571607083552753*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{"defineUserRules", "[", 
   RowBox[{"{", "}"}], "]"}],
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 RowBox[{"Gxsub", 
  OverscriptBox["=", "ind"], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", 
    RowBox[{"B", "[", "]"}]}], 
   RowBox[{"leviC", "[", 
    RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
   RowBox[{"v", "[", "j", "]"}], 
   RowBox[{"b", "[", "k", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Mu]sub", 
  OverscriptBox["=", "ind"], 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], "/", "B"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"v", 
      OverscriptBox[
       StyleBox["\[Bullet]",
        FontColor->GrayLevel[0]], "\[RightVector]"], "v"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"v", 
        OverscriptBox[
         StyleBox["\[Bullet]",
          FontColor->GrayLevel[0]], "\[RightVector]"], "b"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"v", 
        OverscriptBox[
         StyleBox["\[Bullet]",
          FontColor->GrayLevel[0]], "\[RightVector]"], "b"}], ")"}]}]}], " ", 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]sub", 
  OverscriptBox["=", "ind"], 
  RowBox[{
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "-", 
   RowBox[{
    RowBox[{"b", "[", "i", "]"}], 
    RowBox[{"b", "[", "j", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ToCanonical", "[", 
  RowBox[{"Gxsub", "[", "n", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ToCanonical", "[", 
  RowBox[{"\[Mu]sub", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ToCanonical", "[", 
  RowBox[{
   RowBox[{"\[CapitalPi]sub", "[", 
    RowBox[{"i", ",", "j"}], "]"}], 
   RowBox[{"v", "[", "j", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ToCanonical", "[", 
  RowBox[{"curl", "[", 
   RowBox[{"Gxsub", "[", "n", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToCanonical", "[", 
   RowBox[{
    OverscriptBox["\[Del]", "\[RightVector]"], 
    RowBox[{"\[Mu]sub", "[", "]"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Standard", " ", "Mathematica", " ", "replacement", " ", "rules", " ", 
     "can", " ", "then", " ", "be", " ", "used", " ", "to", " ", "input", " ",
      "into", " ", "any", " ", "pre"}], "-", 
    RowBox[{"defined", " ", "expression"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "canonicalizes", " ", "to", " ", "zero", " ", "since", " ", 
    RowBox[{"b", "\[CenterDot]", 
     RowBox[{"(", 
      RowBox[{"v", "\[Times]", "b"}], ")"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ToCanonical", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Gx", "[", "i", "]"}], 
    RowBox[{"b", "[", "i", "]"}]}], "/.", 
   RowBox[{"Gx", "\[Rule]", "Gxsub"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.568217556691366*^9, 3.5682175800685253`*^9}, {
  3.568377613192216*^9, 3.5683776386314297`*^9}, {3.568377931565527*^9, 
  3.568377965542774*^9}, {3.568378190427464*^9, 3.568378205977427*^9}, {
  3.5683787573946047`*^9, 3.568378821319042*^9}, {3.568378884835443*^9, 
  3.5683789108234177`*^9}, {3.568379356679021*^9, 3.568379369252887*^9}, {
  3.5683820543704557`*^9, 3.5683820786028*^9}, {3.568654034030017*^9, 
  3.5686540479585457`*^9}, {3.568654079932235*^9, 3.568654085217548*^9}, {
  3.5689899350985518`*^9, 3.568989966839767*^9}, {3.568990498959054*^9, 
  3.568990620139488*^9}, {3.569088751512083*^9, 3.56908876564431*^9}, {
  3.5690892995125933`*^9, 3.569089311991344*^9}, {3.569089392766531*^9, 
  3.569089393512876*^9}, {3.569756882129778*^9, 3.569756893684074*^9}, {
  3.5697575121149197`*^9, 3.569757534496962*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]], " ", 
   SubscriptBox["\[CurlyEpsilon]", 
    RowBox[{
     StyleBox["n",
      FontColor->GrayLevel[0]], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]}]], " ", 
   SubscriptBox["v", 
    StyleBox["j",
     FontColor->RGBColor[1, 0, 0]]]}], 
  SubscriptBox["B", ""]]], "Output",
 CellChangeTimes->{3.568654006477347*^9, 3.568654048981206*^9, 
  3.5689905412471447`*^9, 3.568990620925959*^9, 3.569088702267313*^9, 
  3.5690893359545193`*^9, 3.5690893945117188`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], "2"], 
   RowBox[{"2", " ", 
    SubscriptBox["B", ""]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]], " ", 
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox["v", 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]]}], 
   RowBox[{"2", " ", 
    SubscriptBox["B", ""]}]]}]], "Output",
 CellChangeTimes->{3.568654006477347*^9, 3.568654048981206*^9, 
  3.5689905412471447`*^9, 3.568990620925959*^9, 3.569088702267313*^9, 
  3.5690893359545193`*^9, 3.569089394515757*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["j",
      FontColor->RGBColor[0, 0, 1]]]}], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["i",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["v", 
    StyleBox["j",
     FontColor->RGBColor[0, 0, 1]]]}], "+", 
  SubscriptBox["v", 
   StyleBox["i",
    FontColor->GrayLevel[0]]]}]], "Output",
 CellChangeTimes->{3.568654006477347*^9, 3.568654048981206*^9, 
  3.5689905412471447`*^9, 3.568990620925959*^9, 3.569088702267313*^9, 
  3.5690893359545193`*^9, 3.569089394519025*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubscriptBox[
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["n",
       FontColor->GrayLevel[0]]], 
     RowBox[{",", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]}]], " ", 
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]]}], 
   SubscriptBox["B", ""]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["n",
      FontColor->GrayLevel[0]]], " ", 
    SubscriptBox[
     SubscriptBox["B", ""], 
     RowBox[{",", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]}]], " ", 
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]]}], 
   SuperscriptBox[
    SubscriptBox["B", ""], "2"]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox[
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], 
     RowBox[{",", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]}]], " ", 
    SubscriptBox["v", 
     StyleBox["n",
      FontColor->GrayLevel[0]]]}], 
   SubscriptBox["B", ""]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox[
     SubscriptBox["B", ""], 
     RowBox[{",", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]}]], " ", 
    SubscriptBox["v", 
     StyleBox["n",
      FontColor->GrayLevel[0]]]}], 
   SuperscriptBox[
    SubscriptBox["B", ""], "2"]]}]], "Output",
 CellChangeTimes->{3.568654006477347*^9, 3.568654048981206*^9, 
  3.5689905412471447`*^9, 3.568990620925959*^9, 3.569088702267313*^9, 
  3.5690893359545193`*^9, 3.569089394522777*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SubscriptBox[
      SubscriptBox["B", ""], 
      RowBox[{",", 
       StyleBox["n",
        FontColor->GrayLevel[0]]}]], " ", 
     SuperscriptBox[
      SubscriptBox["v", 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]]], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      SubscriptBox["B", ""], "2"]}]]}], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox[
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], 
     RowBox[{",", 
      StyleBox["n",
       FontColor->GrayLevel[0]]}]], " ", 
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox["v", 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]]}], 
   SubscriptBox["B", ""]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]], " ", 
    SubscriptBox[
     SubscriptBox["B", ""], 
     RowBox[{",", 
      StyleBox["n",
       FontColor->GrayLevel[0]]}]], " ", 
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox["v", 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     SubscriptBox["B", ""], "2"]}]]}]], "Output",
 CellChangeTimes->{3.568654006477347*^9, 3.568654048981206*^9, 
  3.5689905412471447`*^9, 3.568990620925959*^9, 3.569088702267313*^9, 
  3.5690893359545193`*^9, 3.56908939461659*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.568654006477347*^9, 3.568654048981206*^9, 
  3.5689905412471447`*^9, 3.568990620925959*^9, 3.569088702267313*^9, 
  3.5690893359545193`*^9, 3.569089394654005*^9}]
}, Open  ]],

Cell["\<\
Evaluating an object the wrong number of indices throws an error\
\>", "Text",
 CellChangeTimes->{{3.568378208639929*^9, 3.568378222856385*^9}, {
  3.5683788240431128`*^9, 3.568378847857476*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[CapitalPi]sub", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Mu]sub", "[", "i", "]"}]}], "Input",
 CellChangeTimes->{{3.5683788519380913`*^9, 3.568378872557678*^9}, {
  3.5683789257789917`*^9, 3.568378939839671*^9}, {3.568379250022739*^9, 
  3.568379255753862*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"setIndEqual", "::", "indmatch"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\[CapitalPi]sub\\)\[NoBreak] supplied with \
incorrect number of indices!\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.568654093283094*^9, 3.569089409351858*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.568654093285624*^9, 3.569089409355667*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"setIndEqual", "::", "indmatch"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\[Mu]sub\\)\[NoBreak] supplied with \
incorrect number of indices!\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.568654093283094*^9, 3.569089409543798*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.568654093285624*^9, 3.569089409546154*^9}]
}, Open  ]],

Cell[TextData[StyleBox["(Note: there is a known bug when substituting into an \
object that is squared. If you find a \[OpenCurlyDoubleQuote]multiple \
instances of a dummy pair\[CloseCurlyDoubleQuote] error, see part 2 for a \
simple workaround.)",
 FontSize->12]], "Text",
 CellChangeTimes->{{3.568378974710292*^9, 3.568379004620503*^9}, {
  3.568379080303495*^9, 3.5683791726550617`*^9}, {3.56837939284883*^9, 
  3.568379412774201*^9}, {3.568382528346346*^9, 3.56838255702367*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplifying expressions", "Section",
 CellChangeTimes->{{3.568382089216112*^9, 3.568382094575577*^9}}],

Cell[TextData[{
 "The canonicalization procedure detailed above only canonicalizes individual \
terms.While this ensures two terms that are equal will always be recognized \
as such, there are non-trivial cancellations involving 3 or more terms that \
will not be identified by ",
 StyleBox["ToCanonical",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 ".The simplest example of this type of vector identity is\n\t\td \
(a.b\[Cross]c) - a (b.c\[Cross]d) + b (c.d\[Cross]a) - c (d.a\[Cross]b) = 0,\n\
but there are a whole family of similar identites, with more identities as \
more vectors and more terms are added. \n\nThe ",
 StyleBox["FullSimplifyVectorForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 "  function attempts to apply these types of rules to arrive at the simplest \
form of a given expression. In the simplest case, the outline of the \
simplification algorithm is as follows \n\t\n\t1. Expand the expression into \
a sum of monomials.\n\t2. For each index in each term, substitute in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]", "ij"], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[CurlyEpsilon]", "irs"], 
     SubscriptBox["\[CurlyEpsilon]", "jrs"]}]}], TraditionalForm]]],
 " (e.g. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["b", "j"], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Delta]", "ij"], 
      SubscriptBox["b", "i"]}]}], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[CurlyEpsilon]", "irs"], 
     SubscriptBox["\[CurlyEpsilon]", "jrs"], 
     SubscriptBox["b", "j"]}]}], TraditionalForm]]],
 ").\n\t3. Expand pairs of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " tensors in all possible orders. This produces a set of terms that are \
equal \nto the original term, essentially a set of vector identities \
involving the term.\n\t4. Substitute in all possible subset combinations of \
the rules found in the previous steps and \nreturn the shortest expression \
found. To reduce the number of rule substitutions to try (for ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 " rules \nthere are ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", "n"], TraditionalForm]]],
 " subsets), form groups of rules that contain the same terms and only search \
through \nsubsets of these subgroups.\n\t5. Return to step 1 unless the form \
has not changed from the previous iteration in which case \nreturn the \
result.\n\t\nDepending on supplied options, there are some variants to this \
procedure (these will mostly be discussed in Part 2). Note that terms without \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " tensors will not be expanded since there can be no change in their form \
through this procedure (see part two for more information).\nMuch more \
informulation on ",
 StyleBox["FullSimplifyVectorForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " can be found in our paper, along with some more general techniques for \
deriving \nvector identities."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQzffZXURt2ivHHsFbYHrO0j8SIPqShbUjiA6MafMD
0Rdbd+SA6LgP/wpAtEyIZiVY/RSGJjD/ysnJIPp2pfEVEP0hSvUGiBbYtfUe
iDZcwvsKRNd0sr8MAtLLJ2eDadVvGz6D6Avd9czBQLrP65gAiD74oVkCRNcY
damA6HTzJA0QzWEurwuiJx8zdQDRUU/XuYJoH/u8cBC9VUKgAUSn/HBqAtF+
pufaQfSJKxwdIHqHx7xtIHq5qM4xEG08veYsiD7lzn8ORFtuq48PB9JHouaA
aaW+6skg2susagqIDj+fyd8DkufJAdNKFzdkLgXSTQKdBSD6Xc790vrprxw3
3QmuAtF289OvXpjxyrFF/xCYnntD+pLPnFeOTHptd0A0AGgqwOo=
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Here", "'"}], "s", " ", "a", " ", "4", " ", "term", " ", 
    "identity", " ", "similar", " ", "to", " ", "the", " ", "one", " ", 
    "above"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fullexpr", "=", 
      RowBox[{"ToCanonical", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"div", "[", "c", "]"}], "b", 
         OverscriptBox["\[Times]", "\[RightVector]"], "a"}], "+", 
        RowBox[{"a", 
         OverscriptBox["\[Times]", "\[RightVector]"], 
         RowBox[{"(", 
          RowBox[{"b", 
           OverscriptBox[
            StyleBox["\[Bullet]",
             FontColor->GrayLevel[0]], "\[RightVector]"], 
           RowBox[{
            OverscriptBox["\[Del]", "\[RightVector]"], "c"}]}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", 
           OverscriptBox[
            StyleBox["\[Bullet]",
             FontColor->GrayLevel[0]], "\[RightVector]"], 
           RowBox[{
            OverscriptBox["\[Del]", "\[RightVector]"], "c"}]}], ")"}], 
         OverscriptBox["\[Times]", "\[RightVector]"], "b"}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[Del]", "\[RightVector]"], "c"}], 
         OverscriptBox[
          StyleBox["\[Bullet]",
           FontColor->GrayLevel[0]], "\[RightVector]"], 
         RowBox[{"(", 
          RowBox[{"a", 
           OverscriptBox["\[Times]", "\[RightVector]"], "b"}], ")"}]}]}], 
       "]"}]}], ")"}], "//", "vectorForm"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplifyVectorForm", "[", "fullexpr", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.568477863562174*^9, 3.5684778742642593`*^9}, {
  3.568483071231573*^9, 3.5684830731041603`*^9}, {3.568483294257657*^9, 
  3.56848329469837*^9}, {3.568590654977543*^9, 3.568590658473528*^9}, {
  3.56865570001573*^9, 3.568655737678197*^9}, {3.568655779299521*^9, 
  3.56865577970364*^9}, {3.5686560405264893`*^9, 3.568656040847315*^9}, {
  3.568990687561842*^9, 3.5689908356738653`*^9}, {3.5689908811052637`*^9, 
  3.568990897361891*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"(", 
    StyleBox[
     RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
     StripOnInput->False,
     FontWeight->Bold], "\[CenterDot]", 
    RowBox[{"(", 
     StyleBox["\<\"a\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[Times]", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], ")"}], "+", 
   RowBox[{"(", 
    StyleBox["\<\"a\"\>",
     StripOnInput->False,
     FontWeight->Bold], "\[Times]", 
    RowBox[{"(", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox[
      RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
      StripOnInput->False,
      FontWeight->Bold], ")"}], ")"}], "-", 
   RowBox[{"(", 
    StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
     StripOnInput->False,
     FontWeight->Bold], "\[Times]", 
    RowBox[{"(", 
     StyleBox["\<\"a\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox[
      RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
      StripOnInput->False,
      FontWeight->Bold], ")"}], ")"}], "-", 
   RowBox[{
    RowBox[{"(", 
     StyleBox["\<\"a\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[Times]", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], " ", 
    RowBox[{"(", 
     StyleBox["\<\"\[Del]\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"c\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}]}]}],
  DisplayForm]], "Output",
 CellChangeTimes->{3.568654106521882*^9, 3.568655742814954*^9, 
  3.568655780100513*^9, 3.568656041786973*^9, 3.5689908699680443`*^9, 
  3.569089502369955*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Calculating equivalent forms of each term: \
progress...\"\>"], "Print",
 CellChangeTimes->{3.568654106569265*^9, 3.5686557428529873`*^9, 
  3.5686557801508636`*^9, 3.568656041835409*^9, 3.568990870032371*^9, 
  3.5690895024086723`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" subgroups of lengths \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4"}], "}"}]}],
  SequenceForm[2, " subgroups of lengths ", {4, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{3.568654106569265*^9, 3.5686557428529873`*^9, 
  3.5686557801508636`*^9, 3.568656041835409*^9, 3.568990870032371*^9, 
  3.569089504136999*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Trying \"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" substitution combinations\"\>"}],
  SequenceForm["Trying ", 30, " substitution combinations"],
  Editable->False]], "Print",
 CellChangeTimes->{3.568654106569265*^9, 3.5686557428529873`*^9, 
  3.5686557801508636`*^9, 3.568656041835409*^9, 3.568990870032371*^9, 
  3.569089504140699*^9}]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.568654106521882*^9, 3.568655742814954*^9, 
  3.568655780100513*^9, 3.568656041786973*^9, 3.5689908699680443`*^9, 
  3.56908950414428*^9}]
}, Open  ]],

Cell[TextData[{
 "If your identity involves a unit vector (say b), use the option ",
 StyleBox["unitVec->b",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 ". This multiplies each term by ",
 StyleBox["b[i]b[i]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" at step 2, allowing for the fact that indices may switch in the ",
  
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " expansion, causing extra unit vectors to be introduced into the \
expression. \nHere\[CloseCurlyQuote]s a relatively complicated example that \
arises when calculating the transformation from the Lorentz to guiding center \
Lagrangian. Finding these identites by hand would require quite a lot of work!"
}], "Text",
 CellChangeTimes->{{3.568590986572626*^9, 3.568591134145788*^9}, {
  3.5685914837951193`*^9, 3.568591569095561*^9}, {3.568591658581456*^9, 
  3.568591714684428*^9}, {3.5685919372513227`*^9, 3.568591944424942*^9}, {
  3.568991095422839*^9, 3.568991142387726*^9}, {3.5690895434214582`*^9, 
  3.569089554746276*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", 
   OverscriptBox["=", "ind"], 
   RowBox[{
    RowBox[{"leviC", "[", 
     RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
    RowBox[{"v", "[", "j", "]"}], 
    RowBox[{
     RowBox[{"b", "[", "k", "]"}], "/", 
     RowBox[{"B", "[", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gvsub", 
    OverscriptBox["=", "ind"], 
    RowBox[{"ToCanonical", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "i", "]"}], "/", "2"}], "/", 
        RowBox[{"B", "[", "]"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v", "[", "j", "]"}], "-", 
         RowBox[{
          RowBox[{"b", "[", "j", "]"}], 
          RowBox[{"b", "[", "r", "]"}], 
          RowBox[{"v", "[", "r", "]"}]}]}], ")"}], 
       RowBox[{"leviC", "[", 
        RowBox[{"j", ",", "p", ",", "q"}], "]"}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"b", "[", "q", "]"}], 
            RowBox[{"b", "[", "s", "]"}], 
            RowBox[{"v", "[", "s", "]"}]}]}], ")"}], ",", 
         RowBox[{"Xd", "[", "p", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"b", "[", "i", "]"}], 
       RowBox[{"b", "[", "j", "]"}], 
       RowBox[{"v", "[", "j", "]"}], 
       RowBox[{"b", "[", "r", "]"}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"b", "[", "s", "]"}], ",", 
         RowBox[{"Xd", "[", "r", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}], 
       RowBox[{"\[Rho]", "[", "s", "]"}]}], "-", 
      RowBox[{
       RowBox[{"v", "[", "s", "]"}], 
       RowBox[{"b", "[", "s", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"delta", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "-", 
         RowBox[{
          RowBox[{"b", "[", "i", "]"}], 
          RowBox[{"b", "[", "j", "]"}]}]}], ")"}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"b", "[", "r", "]"}], ",", 
         RowBox[{"Xd", "[", "j", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}], 
       RowBox[{"\[Rho]", "[", "r", "]"}]}], "-", 
      RowBox[{
       RowBox[{"leviC", "[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
       RowBox[{"b", "[", "j", "]"}], 
       RowBox[{"\[Rho]", "[", "k", "]"}], 
       RowBox[{"leviC", "[", 
        RowBox[{"r", ",", "p", ",", "q"}], "]"}], 
       RowBox[{"b", "[", "r", "]"}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"b", "[", "q", "]"}], 
            RowBox[{"b", "[", "s", "]"}], 
            RowBox[{"v", "[", "s", "]"}]}]}], ")"}], ",", 
         RowBox[{"Xd", "[", "p", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"fullexpr", "=", 
    RowBox[{"ToCanonical", "[", 
     RowBox[{
      RowBox[{"A", "[", "n", "]"}], "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"v", "[", "j", "]"}], 
       RowBox[{"b", "[", "j", "]"}], 
       RowBox[{"b", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Epsilon]", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gvsub", "[", "n", "]"}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{"n", ",", "j"}], "]"}], "-", 
            RowBox[{
             RowBox[{"b", "[", "n", "]"}], 
             RowBox[{"b", "[", "j", "]"}]}]}], ")"}], 
          RowBox[{"Gvsub", "[", "j", "]"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"leviC", "[", 
           RowBox[{"n", ",", "j", ",", "k"}], "]"}], 
          RowBox[{"leviC", "[", 
           RowBox[{"j", ",", "r", ",", "s"}], "]"}], 
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "s", "]"}], "-", 
              RowBox[{
               RowBox[{"b", "[", "l", "]"}], 
               RowBox[{"v", "[", "l", "]"}], 
               RowBox[{"b", "[", "s", "]"}]}]}], ")"}], ",", 
            RowBox[{"Xd", "[", "r", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"\[Rho]", "[", "k", "]"}]}]}], ")"}]}]}], "]"}]}], ")"}], "//",
   "vectorForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplifyVectorForm", "[", 
   RowBox[{"fullexpr", ",", 
    RowBox[{"unitVec", "\[Rule]", "b"}]}], "]"}], "//", 
  "vectorForm"}]}], "Input",
 CellChangeTimes->{{3.5685917459342003`*^9, 3.568591837341723*^9}, 
   3.5685919828483553`*^9, {3.568656049848048*^9, 3.568656055643401*^9}, 
   3.568656094135212*^9, {3.568656139757551*^9, 3.568656148807946*^9}, 
   3.56865618859613*^9, {3.568656356341506*^9, 3.568656360527034*^9}, {
   3.5689909512309113`*^9, 3.568990957672633*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox[
       RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], ")"}], "\[Times]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   StyleBox["\<\"A\"\>",
    StripOnInput->False,
    FontWeight->Bold], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}], " ", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"(", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"v\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], " ", 
    StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
     StripOnInput->False,
     FontWeight->Bold]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{
       StyleBox["\<\"\[Del]\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "2"], " ", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{
       StyleBox["\<\"\[Del]\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold]}], ")"}], " ", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.568591839616475*^9, 3.568656059289014*^9, 3.5686560954634333`*^9, 
   3.5686561502644053`*^9, 3.568656189848235*^9, 3.568656247247663*^9, {
   3.568656347587322*^9, 3.568656361788031*^9}, 3.568990963003182*^9, {
   3.568991031837064*^9, 3.568991053833448*^9}, 3.569089558837373*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Calculating equivalent forms of each term: \
progress...\"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089558996943*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" subgroups of lengths \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "1"}], "}"}]}],
  SequenceForm[2, " subgroups of lengths ", {22, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089571586246*^9}],

Cell[BoxData["\<\"maxPatternsToSub exceded, substituting individual terms for \
some combinations\"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089571590221*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Trying \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\" substitution combinations\"\>"}],
  SequenceForm["Trying ", 23, " substitution combinations"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089571594265*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expression reduced from \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" terms\"\>"}],
  SequenceForm["Expression reduced from ", 11, " to ", 7, " terms"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089571598385*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.5690895716018744`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Completed iteration \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Completed iteration ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089571605599*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089571609159*^9}],

Cell[BoxData["\<\"Calculating equivalent forms of each term: \
progress...\"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089571702221*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\" subgroups of lengths \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[3, " subgroups of lengths ", {12, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.56908957182692*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Trying \"\>", "\[InvisibleSpace]", "4097", 
   "\[InvisibleSpace]", "\<\" substitution combinations\"\>"}],
  SequenceForm["Trying ", 4097, " substitution combinations"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089571830698*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expression reduced from \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" terms\"\>"}],
  SequenceForm["Expression reduced from ", 7, " to ", 3, " terms"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089572341783*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089572345817*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Completed iteration \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Completed iteration ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089572350143*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.5690895723541403`*^9}],

Cell[BoxData["\<\"Calculating equivalent forms of each term: \
progress...\"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089572405702*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" subgroups of lengths \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}],
  SequenceForm[2, " subgroups of lengths ", {1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089572515088*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Trying \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" substitution combinations\"\>"}],
  SequenceForm["Trying ", 2, " substitution combinations"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.5690895725191183`*^9}],

Cell[BoxData["\<\"Substitutions yielded no expression shorter than \
input\"\>"], "Print",
 CellChangeTimes->{
  3.568591839896598*^9, 3.568656059669868*^9, 3.5686560958078938`*^9, 
   3.568656150487288*^9, 3.568656190066969*^9, 3.568656247403243*^9, {
   3.5686563477388687`*^9, 3.568656361942792*^9}, 3.568990963248176*^9, {
   3.568991032475253*^9, 3.568991054114444*^9}, 3.569089572522584*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox[
       RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   StyleBox["\<\"A\"\>",
    StripOnInput->False,
    FontWeight->Bold], "+", 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"(", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"v\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], " ", 
    StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
     StripOnInput->False,
     FontWeight->Bold]}]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.568591839616475*^9, 3.568656059289014*^9, 3.5686560954634333`*^9, 
   3.5686561502644053`*^9, 3.568656189848235*^9, 3.568656247247663*^9, {
   3.568656347587322*^9, 3.568656361788031*^9}, 3.568990963003182*^9, {
   3.568991031837064*^9, 3.568991053833448*^9}, 3.569089572527067*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Explicitly checking an expression is zero\
\>", "Section",
 CellChangeTimes->{{3.568642770604578*^9, 3.568642834239542*^9}}],

Cell[TextData[{
 "Depending on the complexity expression, sometimes ",
 StyleBox["FullSimplifyVectorForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" will not simplify an expression you expect to be zero (for \
instance expressions without ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " tensors). An obvious way to deal with this is to expand out the expression \
directly in co-ordinates, functionality provided by ",
 StyleBox["CheckTensorZero",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[". While very reliable, the obvious downside of this approach is \
that the answer is essentially binary; nearly any non-zero expression will be \
so complicated that it is almost impossible to put back into indexed form. \n\
In its simplest form, just use ",
  FontFamily->"Helvetica"],
 StyleBox["CheckTensorZero[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["expr",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["]. ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["True will be returned if the expression is in fact zero, otherwise \
it will return the full, expanded expression. Unit vectors are automatically \
accounted for but user defined rules are not. Methods to input your own forms \
as well as some other functionalilty will be covered in part II.\nBy default, \
",
  FontFamily->"Helvetica"],
 StyleBox["CheckTensorZero",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" simplifies expressions using ",
  FontFamily->"Helvetica"],
 StyleBox["Simplify",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[". If you wish to use something else (",
  FontFamily->"Helvetica"],
 StyleBox["Simplify",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" can be very slow) use the \n",
  FontFamily->"Helvetica"],
 StyleBox["simplifyFunction",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" option. See part 2 for more information. ",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.568642841390704*^9, 3.568642865374263*^9}, {
  3.568642966282709*^9, 3.568643125979342*^9}, {3.5686431643133574`*^9, 
  3.568643185031703*^9}, {3.5686432336308126`*^9, 3.568643373711787*^9}, {
  3.568648769866181*^9, 3.568649004300961*^9}, {3.56865373641323*^9, 
  3.5686537365572042`*^9}, {3.571607389913715*^9, 3.571607570472218*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "example", " ", "from", " ", "the", " ", "previous", " ", 
    "section"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ToCanonical", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"div", "[", "c", "]"}], "b", 
      OverscriptBox["\[Times]", "\[RightVector]"], "a"}], "+", 
     RowBox[{"a", 
      OverscriptBox["\[Times]", "\[RightVector]"], 
      RowBox[{"(", 
       RowBox[{"b", 
        OverscriptBox[
         StyleBox["\[Bullet]",
          FontColor->GrayLevel[0]], "\[RightVector]"], 
        RowBox[{
         OverscriptBox["\[Del]", "\[RightVector]"], "c"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", 
        OverscriptBox[
         StyleBox["\[Bullet]",
          FontColor->GrayLevel[0]], "\[RightVector]"], 
        RowBox[{
         OverscriptBox["\[Del]", "\[RightVector]"], "c"}]}], ")"}], 
      OverscriptBox["\[Times]", "\[RightVector]"], "b"}], "+", 
     RowBox[{
      RowBox[{
       OverscriptBox["\[Del]", "\[RightVector]"], "c"}], 
      OverscriptBox[
       StyleBox["\[Bullet]",
        FontColor->GrayLevel[0]], "\[RightVector]"], 
      RowBox[{"(", 
       RowBox[{"a", 
        OverscriptBox["\[Times]", "\[RightVector]"], "b"}], ")"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CheckTensorZero", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.568649032365892*^9, 3.568649062316415*^9}, 
   3.568991164946788*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["a", 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]]}], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["k",
     FontColor->GrayLevel[0]]], " ", 
   SubscriptBox["\[CurlyEpsilon]", 
    RowBox[{
     StyleBox["n",
      FontColor->GrayLevel[0]], 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["k",
      FontColor->GrayLevel[0]]}]], " ", 
   SubscriptBox[
    SubscriptBox["c", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], 
    RowBox[{",", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]}]]}], "-", 
  RowBox[{
   SubscriptBox["a", 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["j",
     FontColor->RGBColor[1, 0, 0]]], " ", 
   SubscriptBox["\[CurlyEpsilon]", 
    RowBox[{
     StyleBox["n",
      FontColor->GrayLevel[0]], 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["k",
      FontColor->GrayLevel[0]]}]], " ", 
   SubscriptBox[
    SubscriptBox["c", 
     StyleBox["k",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
  RowBox[{
   SubscriptBox["a", 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["j",
     FontColor->RGBColor[1, 0, 0]]], " ", 
   SubscriptBox["\[CurlyEpsilon]", 
    RowBox[{
     StyleBox["n",
      FontColor->GrayLevel[0]], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["k",
      FontColor->GrayLevel[0]]}]], " ", 
   SubscriptBox[
    SubscriptBox["c", 
     StyleBox["k",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]}]]}], "-", 
  RowBox[{
   SubscriptBox["a", 
    StyleBox["i",
     FontColor->RGBColor[0, 0, 1]]], " ", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    StyleBox["j",
     FontColor->RGBColor[1, 0, 0]]], " ", 
   SubscriptBox["\[CurlyEpsilon]", 
    RowBox[{
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["k",
      FontColor->GrayLevel[0]], 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]}]], " ", 
   SubscriptBox[
    SubscriptBox["c", 
     StyleBox["k",
      FontColor->GrayLevel[0]]], 
    RowBox[{",", 
     StyleBox["n",
      FontColor->GrayLevel[0]]}]]}]}]], "Output",
 CellChangeTimes->{3.568649074291411*^9, 3.568991170188284*^9, 
  3.569089605424447*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.568649074291411*^9, 3.568991170188284*^9, 
  3.5690896055354147`*^9}]
}, Open  ]],

Cell[TextData[{
 "To account for unit vectors ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "3"], "=", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox[
       SubscriptBox["b", "1"], "2"], "-", 
      SuperscriptBox[
       SubscriptBox["b", "2"], "2"]}]]}], TraditionalForm]]],
 " is used, which can lead to somewhat ugly expressions when non-zero answers \
are produced."
}], "Text",
 CellChangeTimes->{{3.568649147777248*^9, 3.568649319441165*^9}, {
  3.568651030087212*^9, 3.568651033932962*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckTensorZero", "[", 
  RowBox[{
   RowBox[{"b", "[", "i", "]"}], 
   RowBox[{"PD", "[", 
    RowBox[{
     RowBox[{"b", "[", "j", "]"}], ",", 
     RowBox[{"Xd", "[", "i", "]"}], ",", 
     RowBox[{"Vd", "[", "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.568649095902619*^9, 3.568649144008851*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SubsuperscriptBox["b", "1", "2"], "-", 
       SubsuperscriptBox["b", "2", "2"]}]], " ", 
     SuperscriptBox[
      SubscriptBox["b", "1"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None]}], "+", 
    RowBox[{
     SubscriptBox["b", "2"], " ", 
     SuperscriptBox[
      SubscriptBox["b", "1"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None]}], "+", 
    RowBox[{
     SubscriptBox["b", "1"], " ", 
     SuperscriptBox[
      SubscriptBox["b", "1"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None]}]}], ",", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SubsuperscriptBox["b", "1", "2"], "-", 
       SubsuperscriptBox["b", "2", "2"]}]], " ", 
     SuperscriptBox[
      SubscriptBox["b", "2"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None]}], "+", 
    RowBox[{
     SubscriptBox["b", "2"], " ", 
     SuperscriptBox[
      SubscriptBox["b", "2"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None]}], "+", 
    RowBox[{
     SubscriptBox["b", "1"], " ", 
     SuperscriptBox[
      SubscriptBox["b", "2"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None]}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["b", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SubsuperscriptBox["b", "1", "2"], "-", 
           SubsuperscriptBox["b", "2", "2"]}]], " ", 
         SuperscriptBox[
          SubscriptBox["b", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None]}], "+", 
        RowBox[{
         SubscriptBox["b", "2"], " ", 
         SuperscriptBox[
          SubscriptBox["b", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None]}]}], ")"}]}], "-", 
     RowBox[{
      SubsuperscriptBox["b", "1", "2"], " ", 
      SuperscriptBox[
       SubscriptBox["b", "1"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None]}], "-", 
     RowBox[{
      SubscriptBox["b", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SubsuperscriptBox["b", "1", "2"], "-", 
           SubsuperscriptBox["b", "2", "2"]}]], " ", 
         SuperscriptBox[
          SubscriptBox["b", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None]}], "+", 
        RowBox[{
         SubscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["b", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "+", 
           SuperscriptBox[
            SubscriptBox["b", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None]}], ")"}]}]}], ")"}]}]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      SubsuperscriptBox["b", "1", "2"], "-", 
      SubsuperscriptBox["b", "2", "2"]}]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.568649110083893*^9, 3.568649126064233*^9}, 
   3.568991178559204*^9, 3.569089610446862*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.568655577407683*^9, 3.568655579893955*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Part II - Useful techniques and function options",
 FontSize->36]], "Subtitle",
 CellChangeTimes->{{3.568649355453602*^9, 3.56864938913958*^9}}],

Cell[TextData[{
 "You should now have enough information to use most of the functionality of \
the ",
 StyleBox["VEST",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["package. Hopefully you find it useful to speed up calculations and \
check work. This part presents some basic techniques aimed at users who wish \
to write functions using the package, as well as some general information \
about methods used. There will also be some useful tips for those working \
with very large or complex expressions.",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.5686578160022697`*^9, 3.5686581381568813`*^9}, {
   3.568661417516629*^9, 3.5686614433716993`*^9}, {3.5686627317237053`*^9, 
   3.5686627461624126`*^9}, {3.5689912449216413`*^9, 3.5689912450557404`*^9}, 
   3.569755096552681*^9, 3.570917128820657*^9, {3.571607363998549*^9, 
   3.571607364919202*^9}}],

Cell[CellGroupData[{

Cell["ToCanonical", "Section",
 CellChangeTimes->{{3.568650657091303*^9, 3.568650658541604*^9}, {
  3.568656784278542*^9, 3.5686568299965467`*^9}, {3.568657142714258*^9, 
  3.5686571522480783`*^9}}],

Cell[TextData[{
 StyleBox["ToCanonical",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" is actually a concatenation of multiple functions, essentially \
one for each of the steps listed in the explanation in the previous part. \
Explicitly, it is\n\t",
  FontFamily->"Helvetica"],
 StyleBox["ToCanonical[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["x",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["]=",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["\n\t\t",
  FontFamily->"Helvetica"],
 StyleBox["printDummies[\n\t\t\t\tSymmetryCanonicalize[\n\t\t\t\t\t\
unitVecReduce[\n\t\t\t\t\t\tapplyUserRules[\n\t\t\t\t\t\t\tdeltaSimplify[\n\t\
\t\t\t\t\t\t\tleviCSimplify[\n\t\t\t\t\t\t\t\t\tFindDummies[\n\t\t\t\t\t\t\t\t\
\t\tPDExpand[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["x",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["]]]]]]]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["\nIf carrying out more serious calculations, some of these may be \
useful as standalone functions. We give a brief overview of each (with some \
associated options and usage expamples) below.\n\n1. ",
  FontFamily->"Helvetica"],
 StyleBox["PDExpand",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - Expands out products in partial derivatives and removes nested \
derivatives. \n\t\n2. ",
  FontFamily->"Helvetica"],
 StyleBox["FindDummies",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" -  Checks expression validity and renames dummies. Dummies are \
renamed internally according to the format ",
  FontFamily->"Helvetica"],
 StyleBox["d$1,d$2",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" etc. to get around the limitations of only having a set number of \
indices to use. In this way, user input is completely separated from the rest \
of the canonicalization process. Vector operations automatically generate \
indices in this format to avoid doubling up on dummy pairs. \n(",
  FontFamily->"Helvetica"],
 StyleBox["Dummy indices are also labelled with the ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["DIndexQ",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" function (to allow easy identification) and then stored in the \
variable ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["$IndexList",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" in the format ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["{{{dummies in term 1},{dummies in term 2},...},{free index}}.",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" An optional second argument (input as a string) lets you change \
the name of this variable, which is occasionally useful when defining your \
own functions (note this may also be changed in ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["ToCanonical",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" itself). \nIf the option ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["writeDummyDefs->False",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" is used, dummies are no longer labelled with ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["DIndexQ",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" and ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["$IndexList",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" contains only the free index of the expression. This \
functionality is useful if you wish to re-name indices uniquely without \
preparing the expression to be canonicalized. It is used in, for instance, \
the ",
  FontFamily->"Helvetica",
  FontSize->12],
 Cell[BoxData[
  OverscriptBox["=", "ind"]],
  FontFamily->"Helvetica",
  FontSize->10],
 StyleBox[" ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["function as well as in ",
  FontSize->12],
 StyleBox["freeIndexFind",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[".)",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["\n\n3. ",
  FontFamily->"Helvetica"],
 StyleBox["leviCSimplify",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - Expands out products of ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " tensors to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "ij"], TraditionalForm]]],
 ".\n\n4. ",
 StyleBox["deltaSimplify",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " - Applies rules to remove ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "ij"], TraditionalForm]]],
 " from expression.\n\n5. ",
 StyleBox["applyUserRules",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" and ",
  FontFamily->"Helvetica"],
 StyleBox["unitVecReduce",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["- Applies user rules and unit vector rules.\n",
  FontFamily->"Helvetica"],
 "If your expression may contain derivatives higher than second order, use an \
optional second argument in ",
 StyleBox["setUnitVec",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " to specify the order to which unit vector identities should be stored, \
e.g. ",
 StyleBox["setUnitVec[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[",4] ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["will apply identities (for all unit vectors, not just ",
  FontFamily->"Helvetica"],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[") up to 4th order derivatives. These are generated automatically \
by differentiating ",
  FontFamily->"Helvetica"],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["[i]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["[i] ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox["in all possible ways. \n\n6. ",
  FontFamily->"Helvetica"],
 StyleBox["SymmetryCanonicalize",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - Reorders indices in the expanded expression into a canonical \
form. For instance, ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CurlyEpsilon]", "ijk"], 
    SubscriptBox["v", "j"], 
    SubscriptBox["b", "k"]}], TraditionalForm]]],
 StyleBox[" must be recognized as ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[CurlyEpsilon]", "ijk"]}], 
    SubscriptBox["b", "j"], 
    SubscriptBox["v", "k"]}], TraditionalForm]]],
 " if terms are to cancel. This of course requires knowledge of the symmetry \
properties of all tensors and for larger examples very complex re-orderings \
may be necessary to shw two expressions are the same. Luckily, the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["TensorReduce",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " handles almost all of the complexity and the purpose of ",
 StyleBox["SymmetryCanonicalize ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 "is purely to convert between index notation and ",
 StyleBox["Mathematica\[CloseCurlyQuote]s ",
  FontSlant->"Italic"],
 StyleBox["TensorContract ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 "notation",
 StyleBox[". TensorReduce",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " requires a list of assumptions about the symmetry properties of the \
objects involved. This is stored upon initialization for derivatives up to \
order 2, with higher order derivatives added the first time any higher \
derivative is used (this is the meaning of the message ",
 StyleBox["Higher derivatives added to tensor assumptions list",
  FontFamily->"Courier",
  FontSize->13],
 StyleBox[").\n\n7. ",
  FontFamily->"Helvetica"],
 StyleBox["printDummies",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - Applies rules for printing dummy indices, essentially \
specifying that the  ",
  FontFamily->"Helvetica"],
 StyleBox["d$1,d$2",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" etc. should be printed as the user defined indices, as well as \
applying coloring. If you wish to modify (or disable) the coloring of dummy \
indices, the list of colors that are cycled through is stored in  ",
  FontFamily->"Helvetica"],
 StyleBox["$DummyColorList",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" which can be changed as desired. ",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.568657169951442*^9, 3.568657473534848*^9}, {
   3.568657512451952*^9, 3.568657605553944*^9}, {3.568657636967494*^9, 
   3.568657721268015*^9}, 3.56865777355392*^9, {3.568658146836501*^9, 
   3.568658334933608*^9}, {3.568658368220551*^9, 3.5686584468091993`*^9}, {
   3.5686586453223763`*^9, 3.5686588507145348`*^9}, {3.568658886161161*^9, 
   3.568658955206665*^9}, {3.5686590176831083`*^9, 3.568659346944031*^9}, {
   3.568659510972616*^9, 3.568659578432047*^9}, {3.5686599376870537`*^9, 
   3.5686599874259233`*^9}, {3.5686600202186747`*^9, 3.568660052575407*^9}, {
   3.5686601034634113`*^9, 3.5686602694798813`*^9}, {3.568660323517915*^9, 
   3.56866039654723*^9}, {3.568660460291017*^9, 3.568660693369309*^9}, {
   3.568660759599581*^9, 3.568661199027132*^9}, {3.568661320083274*^9, 
   3.568661364966568*^9}, {3.568661396997675*^9, 3.568661406045089*^9}, {
   3.568661466691092*^9, 3.568661538624695*^9}, {3.568661578494882*^9, 
   3.568661861241856*^9}, {3.568662064699375*^9, 3.568662080379064*^9}, 
   3.568662110766809*^9, {3.5690286706557827`*^9, 3.569028730973741*^9}, {
   3.569089666304928*^9, 3.569089676902108*^9}, {3.569090403387941*^9, 
   3.5690904035601883`*^9}, {3.571607599870261*^9, 3.57160760680523*^9}, {
   3.5716076941501493`*^9, 3.57160769509557*^9}}],

Cell[CellGroupData[{

Cell["Some other useful options", "Subsubsection",
 CellChangeTimes->{{3.568662008822591*^9, 3.5686620200038557`*^9}}],

Cell[TextData[{
 "If carrying out a large canonicalization, use the option ",
 StyleBox["printProgress->True",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " which prints out messages and a status bar indicating the progress of the \
canonicalization. \n\nYou may wish to print a canonicalized expression in \
input form, for instance so it can be copied into an input cell. With the \
variable ",
 StyleBox["$PrintNiceIndices",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " set to ",
 StyleBox["False,",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " all expressions will printed in this way. \nRelated to this is the \
variable ",
 StyleBox["$PrintNiceDummies,",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 " which controls whether internal dummies are printed as the user defined \
indices or as ",
 StyleBox["d$1,d$2",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" etc",
  FontFamily->"Helvetica"],
 "."
}], "Text",
 CellChangeTimes->{{3.5686620337738533`*^9, 3.5686620520351257`*^9}, {
   3.568662132633848*^9, 3.568662507185019*^9}, {3.568662541656098*^9, 
   3.5686626394058437`*^9}, 3.568662705559599*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Substituting expressions", "Section",
 CellChangeTimes->{{3.568662708564865*^9, 3.568662713243857*^9}}],

Cell[TextData[{
 "The vast majority of the time, the ",
 Cell[BoxData[
  OverscriptBox["=", "ind"]]],
 " function should be sufficient for substitution of one expression into \
another. This section details a couple of techniques that may be useful, as \
well as a known bug and workaround. \nThe ",
 StyleBox["obj ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 Cell[BoxData[
  OverscriptBox["=", "ind"]],
  FontSize->13,
  FontWeight->"Bold"],
 " ",
 StyleBox["RHS",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " function essentially assigns a ",
 StyleBox["FindDummies",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" call to ",
  FontFamily->"Helvetica"],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[". In this way, every time ",
  FontFamily->"Helvetica"],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" is called with an argument, a new set of indices is assigned to ",
  
  FontFamily->"Helvetica"],
 StyleBox["RHS ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["(since the count on the dummy index variables is not reset at each \
call). With the free index replaced by the specified index, this allows \
substition in any expression without any overlap of dummy indices. \n",
  FontFamily->"Helvetica"],
 StyleBox["KNOWN BUG:",
  FontFamily->"Helvetica",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" ",
  FontFamily->"Helvetica"],
 "An object defined with \[InvisiblePrefixScriptBase]",
 Cell[BoxData[
  RowBox[{
   StyleBox["objsub",
    FontFamily->"Courier",
    FontSize->13,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontFamily->"Courier",
    FontSize->13,
    FontWeight->"Bold"], 
   OverscriptBox["=", "ind"], " ", 
   StyleBox["RHS",
    FontFamily->"Courier",
    FontWeight->"Bold"]}]]],
 " will cause a \[OpenCurlyDoubleQuote]too many instances of a dummy index\
\[CloseCurlyDoubleQuote] error if substituted into an expression containing \
",
 StyleBox["obj[i]^2 ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["(assuming RHS contains extra dummy indices). The reason is that ",
  FontFamily->"Helvetica"],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" is evaluated only once, so the same indices are substituted both \
times. A simple fix is to use ",
  FontFamily->"Helvetica"],
 StyleBox["/.expr_^2:>expr**expr/.obj->objsub/.NonCommumativeMultiply->Times ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["which forces any squared object to appear twice. This could also \
happen if a scalar is raised to some power (need not be squared) and a \
similar fix can be used. We have found this to be a relatively rare issue, \
but if it turns out be common in your work, it could be worth defining a new ",
  FontFamily->"Helvetica"],
 " ",
 StyleBox["ReplaceAll ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["function that replicates the above functionality. \n\n\nA couple \
of other useful techniques, particularly if writing your own functions:\n\t1. \
",
  FontFamily->"Helvetica"],
 " ",
 StyleBox["DefIndices[",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["new indices",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[", useForPrinting->False] ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["defines new indices without storing them in the list to use for \
printing of expressions. This is useful, for instance, if you wish to \
temporarily add new indices inside a ",
  FontFamily->"Helvetica"],
 " ",
 StyleBox["Module",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" environment.\n\t2. ",
  FontFamily->"Helvetica"],
 StyleBox["nFIndexQ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" is used to test if an expression has a given number of free \
indices. Useful for argument checking in functions. \n\t3. ",
  FontFamily->"Helvetica"],
 StyleBox["freeIndexFind",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" returns the free indices in an expression.\n\t\n\nFinally, it is \
worth mentioning a basic technique to deal with non-trivial denominators. The \
package currently cannot deal with indexed terms in the denominators of \
expressions (of course, without free indices), and will throw an error if you \
attempt to do this. However, it is relatively straightforward to ensure \
cancellations are recognized in most cases by defining substitution rules \
using scalar functions\n\tFor instance, say you have the expression ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "\[Mu]"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", ".", "v"}], ")"}], "2"]}], ")"}]}], TraditionalForm]]],
 " (where",
 StyleBox[" ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "B"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", ".", "v"}], ")"}], "2"]}], ")"}]}]}], TraditionalForm]]],
 "). This can be simplified as shown below, by defining the scalar \[Mu] as \
part of a rule. This technique seems to work reliably in much more complex \
situations, often finding cancellations that are far from imediately \
apparent. "
}], "Text",
 CellChangeTimes->{{3.5686628347690077`*^9, 3.56866291914283*^9}, {
  3.568662990984647*^9, 3.568663386522304*^9}, {3.5686634200888243`*^9, 
  3.568663687232792*^9}, {3.568663722119381*^9, 3.568663758518324*^9}, {
  3.568663934260168*^9, 3.5686639471763277`*^9}, {3.568663981217596*^9, 
  3.5686641240505857`*^9}, {3.568725846283662*^9, 3.56872617698927*^9}, {
  3.568726273696237*^9, 3.568726656197826*^9}, {3.5687267700606003`*^9, 
  3.568726821904834*^9}, {3.5687269078155193`*^9, 3.568726916543717*^9}, {
  3.56872694693678*^9, 3.568726956991366*^9}, {3.568727001149301*^9, 
  3.568727026160459*^9}, {3.568727137734394*^9, 3.568727622422192*^9}, {
  3.568727713857123*^9, 3.56872783143076*^9}, {3.569090519364204*^9, 
  3.569090519590192*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"expr", "=", 
  RowBox[{"ToCanonical", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"\[Mu]", "[", "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "i", "]"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"b", "[", "i", "]"}], 
       RowBox[{"v", "[", "i", "]"}], 
       RowBox[{"b", "[", "j", "]"}], 
       RowBox[{"v", "[", "j", "]"}]}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"defineUserRules", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "ind_", "]"}], "^", "2"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"B", "[", "]"}], 
      RowBox[{"\[Mu]", "[", "]"}]}], "+", 
     RowBox[{
      RowBox[{"v", "[", "ind", "]"}], 
      RowBox[{"b", "[", "ind", "]"}], 
      RowBox[{"v", "[", "i", "]"}], 
      RowBox[{"b", "[", "i", "]"}]}]}]}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ToCanonical", "[", "expr", "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineUserRules", "[", 
  RowBox[{"{", "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5687276249751673`*^9, 3.568727699020129*^9}, {
  3.5690905321736193`*^9, 3.569090536161224*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], "2"], 
   SubscriptBox["\[Mu]", ""]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox[
     OverscriptBox["b", "^"], 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]], " ", 
    SubscriptBox["v", 
     StyleBox["i",
      FontColor->RGBColor[0, 0, 1]]], " ", 
    SubscriptBox["v", 
     StyleBox["j",
      FontColor->RGBColor[1, 0, 0]]]}], 
   SubscriptBox["\[Mu]", ""]]}]], "Output",
 CellChangeTimes->{3.5687277049081993`*^9, 3.569090815028545*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SubscriptBox["B", ""]}]], "Output",
 CellChangeTimes->{3.5687277049081993`*^9, 3.569090815032185*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplifying Expressions", "Section",
 CellChangeTimes->{{3.568728016707724*^9, 3.568728025331663*^9}, {
  3.5687333926808023`*^9, 3.568733392841915*^9}}],

Cell[TextData[{
 StyleBox["FullSimplifyVectorForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" has several options that may be useful for particularly tricky \
cases, as well as for exploring these types of simplifications \
\[OpenCurlyDoubleQuote]by hand\[CloseCurlyDoubleQuote]. This section details \
these as well as documents some curious behaviours we have come across. \n\n\t\
",
  FontFamily->"Helvetica"],
 StyleBox["printSubs",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - If set to True, this option will print out all the \
substitutions found for each term at each step in the procedure. This is \
essentially showing all vector identities (generated through this method) \
that are later used to find the shortest expression. \n",
  FontFamily->"Helvetica"],
 StyleBox["(Note, if you wish to use these expressions as input, set ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["$PrintNiceIndices",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[" to False before running ",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["FullSimplifyVectorForm",
  FontFamily->"Courier",
  FontSize->12,
  FontWeight->"Bold"],
 StyleBox[").",
  FontFamily->"Helvetica",
  FontSize->12],
 StyleBox["\n\t\n\t",
  FontFamily->"Helvetica"],
 StyleBox["numLeviPairs",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - At step 2, the function goes through all indices, substituting \
in ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]", "ij"], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[CurlyEpsilon]", "irs"], 
     SubscriptBox["\[CurlyEpsilon]", "jrs"]}]}], TraditionalForm]]],
 " for each. This process could also be carried out with more pairs of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " tensors, trying expansions on all possible index combinations in all \
possible orders. The ",
 StyleBox["numLeviPairs",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" option allows the user to set how many pairs are used, the trade \
off being between the number of possible forms generated and the speed of the \
algorithm. If you are interested, try running  ",
  FontFamily->"Helvetica"],
 StyleBox["FullSimplifyVectorForm ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["on a sample term (with  ",
  FontFamily->"Helvetica"],
 StyleBox["printSubs ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["set to True) to see the extra forms that can be generated as more \
pairs are used. \n",
  FontFamily->"Helvetica"],
 StyleBox["Expanding terms without ",
  FontFamily->"Helvetica",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "irs"], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox[" ",
  FontFamily->"Helvetica"],
 StyleBox["tensors",
  FontFamily->"Helvetica",
  FontWeight->"Bold"],
 StyleBox[" - As mentioned above, with one pair of ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " tensors inserted into a term without a ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 ", it is obvious that no new forms can be generated. ",
 StyleBox["One might expect that by inserting two or more ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CurlyEpsilon]", "ijk"], " "}], TraditionalForm]]],
 "tensors into such a term, one could generate other forms by changing the \
expansion order. For instance if we insert ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CurlyEpsilon]", "irs"], 
    SubscriptBox["\[CurlyEpsilon]", "jrs"], 
    SubscriptBox["\[CurlyEpsilon]", "kpq"], 
    SubscriptBox["\[CurlyEpsilon]", "lpq"]}], TraditionalForm]]],
 " and expand the first and third, then second and fourth tensors. While we \
have tried this procedure on a relatively large number of forms, we have not \
been able to generate new identites through this process. \n\t\nA more \
general method, described in the paper, is based on antisymmetrization of \
tensors over 4 or more indices. We have generated multiple identities without \
Levi-Civita tensors using this technique and hope to implement this type of \
algorithm into ",
 StyleBox[" ",
  FontFamily->"Helvetica"],
 StyleBox["FullSimplifyVectorForm ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["in the future. If you are interested in exploring some of these \
identities, let us know and we can send you some basic ",
  FontFamily->"Helvetica"],
 StyleBox["Mathematica",
  FontFamily->"Helvetica",
  FontSlant->"Italic"],
 " code that can be used to generate these.\nFor reference, we give a couple \
of examples of identities of this type (no ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "irs"], TraditionalForm]]],
 " tensors) below. Both of these are only valid for unit vectors but can be \
derived from expressions valid for general vectors (we show the unit vector \
examples simply because they have fewer terms)."
}], "Text",
 CellChangeTimes->{{3.5687280306528463`*^9, 3.568728372571352*^9}, {
  3.5687334001186543`*^9, 3.5687334105374804`*^9}, {3.568733447700506*^9, 
  3.568734104784225*^9}, {3.568735911060917*^9, 3.568735943862685*^9}, {
  3.568736146651566*^9, 3.568736434372891*^9}, {3.568736472091402*^9, 
  3.568736659236335*^9}, {3.5687369653417463`*^9, 3.5687370978318157`*^9}, {
  3.569005549774564*^9, 3.569005551845915*^9}, {3.569090619451625*^9, 
  3.569090619768094*^9}, {3.570288771405386*^9, 3.570289184200985*^9}, {
  3.570289250111121*^9, 3.570289266357728*^9}, {3.570290106876685*^9, 
  3.57029013076713*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "An", " ", "identity", " ", "first", " ", "given", " ", "by", " ", 
     "Littlejohn"}], ",", " ", 
    RowBox[{
     RowBox[{
     "who", " ", "noticed", " ", "that", " ", "this", " ", "was", " ", 
      "simply", " ", "the", " ", "Cayley"}], "-", 
     RowBox[{"Hamilton", " ", "theorem", " ", "for", " ", 
      RowBox[{"\[Del]", "b"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"0", "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PD", "[", 
          RowBox[{
           RowBox[{"b", "[", "i", "]"}], ",", 
           RowBox[{"Xd", "[", "j", "]"}], ",", 
           RowBox[{"Vd", "[", "]"}]}], "]"}]}], 
        RowBox[{"PD", "[", 
         RowBox[{
          RowBox[{"b", "[", "j", "]"}], ",", 
          RowBox[{"Xd", "[", "k", "]"}], ",", 
          RowBox[{"Vd", "[", "]"}]}], "]"}], 
        RowBox[{"PD", "[", 
         RowBox[{
          RowBox[{"b", "[", "k", "]"}], ",", 
          RowBox[{"Xd", "[", "i", "]"}], ",", 
          RowBox[{"Vd", "[", "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "2"}], 
        RowBox[{"div", "[", "b", "]"}], 
        RowBox[{"PD", "[", 
         RowBox[{
          RowBox[{"b", "[", "i", "]"}], ",", 
          RowBox[{"Xd", "[", "j", "]"}], ",", 
          RowBox[{"Vd", "[", "]"}]}], "]"}], 
        RowBox[{"PD", "[", 
         RowBox[{
          RowBox[{"b", "[", "j", "]"}], ",", 
          RowBox[{"Xd", "[", "i", "]"}], ",", 
          RowBox[{"Vd", "[", "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"div", "[", "b", "]"}], 
        RowBox[{"div", "[", "b", "]"}], 
        RowBox[{"div", "[", "b", "]"}]}]}], "//", "ToCanonical"}], "//", 
     "vectorForm"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.568734030435554*^9, 3.568734031231988*^9}, {
  3.568736836558753*^9, 3.568736862215622*^9}, {3.568736904641234*^9, 
  3.568736931850856*^9}, {3.568736982849964*^9, 3.568736997353538*^9}, {
  3.569005557725021*^9, 3.569005559697196*^9}, {3.5702892392350817`*^9, 
  3.570289465249906*^9}, {3.570289552312314*^9, 3.570289591236471*^9}}],

Cell[BoxData[
 RowBox[{"0", "\[Equal]", 
  TagBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox[
       SubscriptBox[
        OverscriptBox["b", "^"], 
        StyleBox["i",
         FontColor->GrayLevel[0]]], 
       RowBox[{",", 
        StyleBox["j",
         FontColor->GrayLevel[0]]}]]}], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["j",
        FontColor->GrayLevel[0]]], 
      RowBox[{",", 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["k",
        FontColor->GrayLevel[0]]], 
      RowBox[{",", 
       StyleBox["i",
        FontColor->GrayLevel[0]]}]]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\[Del]\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "3"]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], ":", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Transpose]", ")"}]}]}],
   DisplayForm]}]], "Output",
 CellChangeTimes->{
  3.568736935901585*^9, {3.568736984081832*^9, 3.568736998127973*^9}, 
   3.568740317906538*^9, {3.569005560650284*^9, 3.569005575884491*^9}, {
   3.569090821513361*^9, 3.569090826743177*^9}, 3.570289423524523*^9, {
   3.570289467040237*^9, 3.570289476736094*^9}, 3.57029020825668*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "A", " ", "similar", " ", "identity", " ", "with", " ", "2", " ", 
    "derivative", " ", "tensors", " ", "that", " ", "turned", " ", "out", " ",
     "to", " ", "be", " ", "important", " ", "in", " ", "the", " ", 
    "calculation", " ", "of", " ", "the", " ", "guiding", " ", "center", " ", 
    "Poisson", " ", "bracket"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"0", "==", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ToCanonical", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"PD", "[", 
            RowBox[{
             RowBox[{"b", "[", "i", "]"}], ",", 
             RowBox[{"Xd", "[", "r", "]"}], ",", 
             RowBox[{"Vd", "[", "]"}]}], "]"}], 
           RowBox[{"PD", "[", 
            RowBox[{
             RowBox[{"b", "[", "r", "]"}], ",", 
             RowBox[{"Xd", "[", "i", "]"}], ",", 
             RowBox[{"Vd", "[", "]"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"PD", "[", 
            RowBox[{
             RowBox[{"b", "[", "i", "]"}], ",", 
             RowBox[{"Xd", "[", "i", "]"}], ",", 
             RowBox[{"Vd", "[", "]"}]}], "]"}], 
           RowBox[{"PD", "[", 
            RowBox[{
             RowBox[{"b", "[", "r", "]"}], ",", 
             RowBox[{"Xd", "[", "r", "]"}], ",", 
             RowBox[{"Vd", "[", "]"}]}], "]"}]}]}], ")"}], 
        RowBox[{"leviC", "[", 
         RowBox[{"l", ",", "j", ",", "k"}], "]"}], 
        RowBox[{"v", "[", "j", "]"}], 
        RowBox[{"b", "[", "k", "]"}], 
        RowBox[{"leviC", "[", 
         RowBox[{"l", ",", "p", ",", "s"}], "]"}], 
        RowBox[{"v", "[", "p", "]"}], 
        RowBox[{"b", "[", "s", "]"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"b", "[", "m", "]"}], ",", 
            RowBox[{"Xd", "[", "p", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"b", "[", "p", "]"}], ",", 
            RowBox[{"Xd", "[", "q", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"v", "[", "m", "]"}], 
          RowBox[{"v", "[", "q", "]"}]}], "-", 
         RowBox[{
          RowBox[{"b", "[", "k", "]"}], 
          RowBox[{"b", "[", "p", "]"}], 
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"b", "[", "q", "]"}], ",", 
            RowBox[{"Xd", "[", "r", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"b", "[", "r", "]"}], ",", 
            RowBox[{"Xd", "[", "p", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"v", "[", "k", "]"}], 
          RowBox[{"v", "[", "q", "]"}]}], "-", 
         RowBox[{
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"b", "[", "k", "]"}], ",", 
            RowBox[{"Xd", "[", "k", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"b", "[", "p", "]"}], ",", 
            RowBox[{"Xd", "[", "q", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"v", "[", "p", "]"}], 
          RowBox[{"v", "[", "q", "]"}]}], "+", 
         RowBox[{
          RowBox[{"b", "[", "k", "]"}], 
          RowBox[{"b", "[", "q", "]"}], 
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"b", "[", "l", "]"}], ",", 
            RowBox[{"Xd", "[", "l", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"b", "[", "r", "]"}], ",", 
            RowBox[{"Xd", "[", "q", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"v", "[", "k", "]"}], 
          RowBox[{"v", "[", "r", "]"}]}]}], ")"}]}], "]"}], "//", 
     "vectorForm"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.57028950037786*^9, 3.57028953287571*^9}}],

Cell[BoxData[
 RowBox[{"0", "\[Equal]", 
  TagBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       RowBox[{"(", 
        StyleBox[
         RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
         StripOnInput->False,
         FontWeight->Bold], "\[CenterDot]", 
        StyleBox["\<\"v\"\>",
         StripOnInput->False,
         FontWeight->Bold], ")"}], ")"}], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}]}], "-", 
    RowBox[{"(", 
     StyleBox["\<\"v\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     RowBox[{"(", 
      StyleBox[
       RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\[Del]\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\[Del]\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], ":", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Transpose]", ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], ":", 
      StyleBox["\<\"\[Del]\"\>",
       StripOnInput->False,
       FontWeight->Bold], 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Transpose]", ")"}]}]}],
   DisplayForm]}]], "Output",
 CellChangeTimes->{
  3.568736935901585*^9, {3.568736984081832*^9, 3.568736998127973*^9}, 
   3.568740317906538*^9, {3.569005560650284*^9, 3.569005575884491*^9}, {
   3.569090821513361*^9, 3.569090826743177*^9}, 3.570289424657206*^9, 
   3.5702894743989687`*^9, 3.570290212623002*^9, 3.571608003612606*^9}]
}, Open  ]],

Cell[TextData[{
 "\n\t",
 StyleBox["maxPatternsToSub",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - After equivalent expressions have been generated, rules that \
could possibly combine (i.e., contain the same term) are grouped together. \
The program then searchs through all subsets of each of these groups. Since \
the number of subsets of a set of length n is ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", "n"], TraditionalForm]]],
 ", the number of patterns to substitute can quickly get very large. As this \
could easily cause the program to stall indefinitely, if ",
 StyleBox["maxPatternsToSub",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" is exceded the program simply substitutes each rule indiviually. \
By default, this is set at 100000, allowing a full search of sets up to \
length 16 or so.\n\t\n\t",
  FontFamily->"Helvetica"],
 StyleBox["randomFinalForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - Simplification is essentially an optimization problem and like \
any optimization problem, the system can become stuck in local minima without \
necessarily finding the simplest form. If set to a non-zero number ",
  FontFamily->"Helvetica"],
 StyleBox["randomFinalForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" causes the program to try a different equivalent form as a \
starting point, rather than stopping when the same form is obtained through \
the substitutions. Currently it only chooses from forms that are the same \
length as the form it currently has, but this could be changed if desired. An \
example of this is",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{
  3.568737111967012*^9, {3.5687373658286667`*^9, 3.5687375422180157`*^9}, {
   3.569005394438121*^9, 3.569005440841885*^9}, {3.5690055110496597`*^9, 
   3.569005528598714*^9}, {3.569005598327124*^9, 3.5690056337306147`*^9}, {
   3.569005674033564*^9, 3.569006085642988*^9}, {3.569006181887705*^9, 
   3.569006197838978*^9}, {3.569006249503064*^9, 3.569006250898115*^9}, {
   3.5690065455628567`*^9, 3.569006557842523*^9}, {3.569090650208426*^9, 
   3.569090650623603*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"(", 
      StyleBox["\<\"a\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], "\[CenterDot]", 
     StyleBox[
      RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
      StripOnInput->False,
      FontWeight->Bold], ")"}]}], "-", 
   RowBox[{"(", 
    StyleBox["\<\"a\"\>",
     StripOnInput->False,
     FontWeight->Bold], "\[Times]", 
    RowBox[{"(", 
     StyleBox[
      RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], ")"}], "+", 
   RowBox[{"(", 
    StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
     StripOnInput->False,
     FontWeight->Bold], "\[Times]", 
    RowBox[{"(", 
     StyleBox[
      RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"a\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     StyleBox["\<\"a\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[Times]", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], " ", 
    RowBox[{"(", 
     StyleBox["\<\"\[Del]\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"c\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}]}]}],
  DisplayForm]], "Output",
 CellChangeTimes->{3.5690062097474337`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     StyleBox[
      RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     RowBox[{"(", 
      StyleBox["\<\"a\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], ")"}]}], "-", 
   RowBox[{"(", 
    StyleBox["\<\"a\"\>",
     StripOnInput->False,
     FontWeight->Bold], "\[Times]", 
    RowBox[{"(", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox[
      RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
      StripOnInput->False,
      FontWeight->Bold], ")"}], ")"}], "+", 
   RowBox[{"(", 
    StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
     StripOnInput->False,
     FontWeight->Bold], "\[Times]", 
    RowBox[{"(", 
     StyleBox["\<\"a\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox[
      RowBox[{"\<\"\[Del]\"\>", "\<\"c\"\>"}],
      StripOnInput->False,
      FontWeight->Bold], ")"}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     StyleBox["\<\"a\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[Times]", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], " ", 
    RowBox[{"(", 
     StyleBox["\<\"\[Del]\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"c\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}]}]}],
  DisplayForm]], "Output",
 CellChangeTimes->{3.5690062296215763`*^9}],

Cell[TextData[{
 "which are equal and of the same length. The situation where ",
 StyleBox["randomFinalForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" could help would be if only one of these could cancel with other \
terms and the system became \[OpenCurlyDoubleQuote]stuck\
\[CloseCurlyDoubleQuote] in one of the forms (obviously this particular \
example is too simple for this type of behavior to be possible). The value of \
",
  FontFamily->"Helvetica"],
 StyleBox["randomFinalForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" specifies how many times to try using different forms.\nWhile we \
have not found this to be particularly useful, there certainly could be \
situations in which it could help. If you happen to find any examples, we\
\[CloseCurlyQuote]d be interested to hear from you.",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.569006321434608*^9, 3.569006538778748*^9}, {
  3.569006593545082*^9, 3.569006616760311*^9}, {3.5690066920136642`*^9, 
  3.5690067076685467`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking an expression is zero", "Section",
 CellChangeTimes->{{3.569006830106813*^9, 3.569006855951531*^9}}],

Cell[TextData[{
 StyleBox["CheckTensorZero",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" has several options which extend its capabilities, allowing the \
user to check equality of expressions of almost limitless size. In addition \
there are built-in capabilities to search through an expression for \
sub-expressions that may be zero, which has occasionally found us non-trivial \
vector identities (including those without ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "ijk"], TraditionalForm]]],
 " tensors). \n\t\n\t",
 StyleBox["simplifyFunction",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - This allows the user to specify the ",
  FontFamily->"Helvetica"],
 StyleBox["Mathematica",
  FontFamily->"Helvetica",
  FontSlant->"Italic"],
 StyleBox[" function used to simplify the final expression. The default is ",
  FontFamily->"Helvetica"],
 StyleBox["Simplify",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" but this can be very slow if the expression is non-zero and of a \
moderate size. ",
  FontFamily->"Helvetica"],
 StyleBox["PossibleZeroQ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" is a good choice if you do not wish to see any expanded \
expression, while ",
  FontFamily->"Helvetica"],
 StyleBox["Together",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" or ",
  FontFamily->"Helvetica"],
 StyleBox["Expand",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" will certainly be faster than ",
  FontFamily->"Helvetica"],
 StyleBox["Simplify.",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["\n\t\n\t",
  FontFamily->"Helvetica"],
 StyleBox["userFormSpec",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - This option allows the user to specify any desired form for any \
or all tensors in the expression. This is particularly useful if you wish to \
expand expressions numerically, as large symbolic expansions can easily cause \
the computer to run out of memory. It is also useful if tensors or vectors \
are related in some non-trivial way, for instance \[Del]\[CenterDot](B",
  FontFamily->"Helvetica"],
 StyleBox["b",
  FontFamily->"Helvetica",
  FontWeight->"Bold"],
 StyleBox[")=0 requires B\[Del]\[CenterDot]",
  FontFamily->"Helvetica"],
 StyleBox["b",
  FontFamily->"Helvetica",
  FontWeight->"Bold"],
 StyleBox["+",
  FontFamily->"Helvetica"],
 StyleBox["b",
  FontFamily->"Helvetica",
  FontWeight->"Bold"],
 StyleBox["\[CenterDot]\[Del]B=0, which can be non-trivial to implement for a \
general forms (not to mention similar, higher derivative identities).\n\tThe \
option is specified with a nested list structure, a two element list for each \
object you wish replaced in the form ",
  FontFamily->"Helvetica"],
 StyleBox["{",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["obj",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[", ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["replace function",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["}.",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" The sceond argument ",
  FontFamily->"Helvetica"],
 StyleBox["replace function",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" is an anonymous function that could be used to make the \
replacement, for instance ",
  FontFamily->"Helvetica"],
 StyleBox["#/.#\[Rule]0&",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" would set its argument to zero. The reason for this method for \
specifying the replacement is that it allows almost any type of replacement \
to be used, including those that use parts of the built in form. Some \
examples\n",
  FontFamily->"Helvetica"],
 StyleBox["\t{b[i],#/.#->{x^2,Cos[y]x,Cos[xyz]}&}  ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["sets the b vector to specified symbolic form",
  FontFamily->"Helvetica"],
 StyleBox["\n\t{a[i],#/.#\[LeftDoubleBracket]3\[RightDoubleBracket]\
\[RuleDelayed]Sqrt[1-#\[LeftDoubleBracket]1\[RightDoubleBracket]^2-#\
\[LeftDoubleBracket]2\[RightDoubleBracket]^2]&}  ",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["sets a to be a general unit vector (note this is automatic if ",
  FontFamily->"Helvetica"],
 StyleBox["setUnitVec[a]",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" has been run)",
  FontFamily->"Helvetica"],
 StyleBox["\n\t{PD[Gx[i],Xd[],Vd[k]],#/.#\[Rule]RandomReal[{-5,5},{3,3}]&}  ",
  
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox["sets ",
  FontFamily->"Helvetica"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["G", "x"], 
    RowBox[{"i", ";", "j"}]], TraditionalForm]]],
 " to be a random numerical matrix.\nHere we give an example function that \
produces random numerical tensors for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["A",
     FontWeight->"Bold"], ",", " ", 
    RowBox[{"B", "=", 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{"\[Del]", 
       RowBox[{"\[Times]", 
        StyleBox["A",
         FontWeight->"Bold"]}]}], "\[RightBracketingBar]"}]}], ",", " ", 
    RowBox[{
     StyleBox["b",
      FontWeight->"Bold"], "=", 
     RowBox[{"\[Del]", 
      RowBox[{"\[Times]", 
       RowBox[{
        StyleBox["A",
         FontWeight->"Bold"], 
        StyleBox["/",
         FontWeight->"Plain"], 
        StyleBox["B",
         FontWeight->"Plain"]}]}]}]}]}], TraditionalForm]]],
 " and their derivative tensors. By choosing a specific symbolic form for ",
 Cell[BoxData[
  FormBox[
   StyleBox["A",
    FontWeight->"Bold"], TraditionalForm]]],
 " and calculating other quantities from this, relevant properties (e.g., ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Del]", 
     RowBox[{"\[CenterDot]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"B", 
         StyleBox["b",
          FontWeight->"Bold"]}]], ")"}]}]}], "=", "0"}], TraditionalForm]]],
 ") are satisfied. Of course, it would be a good idea to run with multiple \
algebraic forms for ",
 Cell[BoxData[
  FormBox[
   StyleBox["A",
    FontWeight->"Bold"], TraditionalForm]]],
 " to provide a more thorough check."
}], "Text",
 CellChangeTimes->{{3.5690076260028*^9, 3.569007873443323*^9}, {
  3.569007910194325*^9, 3.569008060348995*^9}, {3.5690080955076237`*^9, 
  3.569008547035488*^9}, {3.569027245679735*^9, 3.5690273672332993`*^9}, {
  3.569027412503476*^9, 3.5690282351995564`*^9}, {3.569028282366724*^9, 
  3.5690282854602327`*^9}, {3.569028347124832*^9, 3.569028527628338*^9}, {
  3.569062454726262*^9, 3.569062481709486*^9}, {3.569062528939459*^9, 
  3.569063092043766*^9}, {3.569063125626452*^9, 3.569063133770409*^9}, {
  3.569063527571838*^9, 3.5690635285699778`*^9}, {3.569090737285672*^9, 
  3.569090805681925*^9}, {3.571608129273388*^9, 3.571608149553825*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Aexp", "=", 
   RowBox[{
    RowBox[{"1", "/", "10"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "Zz", "]"}], "^", "2"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"Yy", " ", "Zz"}], "]"}]}], "+", "Zz"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "Zz", "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"Xx", " ", "Yy"}], "]"}]}], "-", "1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "Xx", "]"}], "Xx"}], " ", "+", 
       RowBox[{"Xx", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"Yy", " ", "Xx", " ", "Zz"}], "]"}]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DAtensexp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}], "}"}]}], "]"}], "&"}], 
     "/@", "Aexp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"A", " ", "derivative", " ", "tensor"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bexp", "=", 
    RowBox[{"Curl", "[", 
     RowBox[{"Aexp", ",", 
      RowBox[{"{", 
       RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"B", " ", "vector"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bmagexp", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Norm", "[", "Bexp", "]"}], ",", 
      RowBox[{
       RowBox[{"Xx", "\[Element]", "Reals"}], "&&", 
       RowBox[{"Yy", "\[Element]", "Reals"}], "&&", 
       RowBox[{"Zz", "\[Element]", "Reals"}]}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"B", " ", "magnitude"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bexp", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Bexp", "/", "Bmagexp"}], ",", 
      RowBox[{
       RowBox[{"Xx", "\[Element]", "Reals"}], "&&", 
       RowBox[{"Yy", "\[Element]", "Reals"}], "&&", 
       RowBox[{"Zz", "\[Element]", "Reals"}]}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"b", " ", "unit", " ", "vector"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DBvecexp", "=", 
    RowBox[{"D", "[", 
     RowBox[{"Bmagexp", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}], "}"}]}], "]"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{"B", " ", "derivative", " ", "vector"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D2Btensexp", "=", 
    RowBox[{"D", "[", 
     RowBox[{"Bmagexp", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}], "}"}]}], "]"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"B", " ", "second", " ", "derivative", " ", "tensor"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dbtensexp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}], "}"}]}], "]"}], "&"}], 
     "/@", "bexp"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"b", " ", "derivative", " ", "tensor"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D2btensexp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}], "}"}]}], "]"}], "&"}], 
     "/@", "bexp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b", " ", "second", " ", "derivative", " ", "tensor"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Running", " ", "genNumericVecs", " ", "will", " ", "produce", " ", "a", 
    " ", "new", " ", "set", " ", "of", " ", "random", " ", "tensors", " ", 
    "each", " ", "time"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"genNumericVecs", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NsubRule", ",", "fpforBs"}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"NsubRule", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Xx", ",", "Yy", ",", "Zz"}], "}"}], "\[Rule]", 
        RowBox[{"RandomReal", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", "3"}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AexpN", "=", 
      RowBox[{"Aexp", "/.", "NsubRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"DAtensexpN", "=", 
      RowBox[{"DAtensexp", "/.", "NsubRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bexpN", "=", 
      RowBox[{"bexp", "/.", "NsubRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"BmagexpN", "=", 
      RowBox[{"Bmagexp", "/.", "NsubRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"DBvecexpN", "=", 
      RowBox[{"DBvecexp", "/.", "NsubRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"D2BtensexpN", "=", 
      RowBox[{"D2Btensexp", "/.", "NsubRule"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"DbtensexpN", "=", 
      RowBox[{"Dbtensexp", "/.", "NsubRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"D2btensexpN", "=", 
      RowBox[{"D2btensexp", "/.", "NsubRule"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"vtensN", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", "3"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"xtensN", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", "3"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "This", " ", "is", " ", "the", " ", "list", " ", "of", " ", "rules", 
        " ", "to", " ", "use", " ", "as", " ", "userFormSpec"}], "\[Rule]", 
       "rules"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "[", "i", "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "AexpN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{
           RowBox[{"A", "[", "i", "]"}], ",", 
           RowBox[{"Xd", "[", "j", "]"}], ",", 
           RowBox[{"Vd", "[", "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "DAtensexpN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b", "[", "i", "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "bexpN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"B", "[", "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "BmagexpN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{
           RowBox[{"B", "[", "]"}], ",", 
           RowBox[{"Xd", "[", "i", "]"}], ",", 
           RowBox[{"Vd", "[", "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "DBvecexpN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{
           RowBox[{"B", "[", "]"}], ",", 
           RowBox[{"Xd", "[", 
            RowBox[{"i", ",", "j"}], "]"}], ",", 
           RowBox[{"Vd", "[", "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "D2BtensexpN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{
           RowBox[{"b", "[", "i", "]"}], ",", 
           RowBox[{"Xd", "[", "i", "]"}], ",", 
           RowBox[{"Vd", "[", "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "DbtensexpN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{
           RowBox[{"b", "[", "i", "]"}], ",", 
           RowBox[{"Xd", "[", 
            RowBox[{"j", ",", "k"}], "]"}], ",", 
           RowBox[{"Vd", "[", "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "D2btensexpN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v", "[", "i", "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "vtensN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "i", "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", "xtensN"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Mu]", "[", "]"}], ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "/", "BmagexpN"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"vtensN", ".", "vtensN"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"vtensN", ".", "bexpN"}], ")"}], "^", "2"}]}], 
              ")"}]}]}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"#", "\[Rule]", 
            RowBox[{"RandomReal", "[", 
             RowBox[{"{", 
              RowBox[{"0.1", ",", "5"}], "}"}], "]"}]}]}], "&"}]}], "}"}]}], 
      "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.569063155540761*^9, 3.569063513695137*^9}, {
  3.569063569270835*^9, 3.569063587627715*^9}, {3.569064133512624*^9, 
  3.569064166340603*^9}}],

Cell[TextData[{
 "Of course, if your expression was not so large as to cause memory issues, \
substituting the symbolic forms would be a more robust test for when ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["A",
     FontWeight->"Bold"], 
    StyleBox[",",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    StyleBox["b",
     FontWeight->"Bold"], 
    StyleBox[",",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{"and", " ", "B"}],
     FontWeight->"Plain"]}], TraditionalForm]]],
 " are related in this way. \nAnother somewhat useful technique can be to \
leave 1 or more tensors symbolic to test proportionality of an expression to \
a particular variable.\n\n\t",
 StyleBox["subsetSearch",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" - This option searches through the list of values for each term \
in the expression for any subsets that may sum to zero. It only works for a \
numerical list. The option should be set as for the ",
  FontFamily->"Helvetica"],
 StyleBox["Mathematica",
  FontFamily->"Helvetica",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontFamily->"Helvetica"],
 StyleBox["Subsets",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" function, i.e., a number or list indicating the range of sizes to \
try (if you wish to search the entire list, set the option to the length of \
the expression). Here is the ",
  FontFamily->"Helvetica"],
 StyleBox["FullSimplifyVectorForm",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" example from Part I, the program finds two vector identites and \
one that is just the sum of the first two. These are output to the list ",
  FontFamily->"Helvetica"],
 StyleBox["$CTZsubsetzeros",
  FontFamily->"Courier",
  FontSize->13,
  FontWeight->"Bold"],
 StyleBox[" in the workspace. Note that the algorithm scales ",
  FontFamily->"Helvetica"],
 StyleBox["very ",
  FontFamily->"Helvetica",
  FontSlant->"Italic"],
 StyleBox["badly with the size of the search, a status bar indicates how far \
through the calculation is to indicate if it is feasible.",
  FontFamily->"Helvetica"]
}], "Text",
 CellChangeTimes->{{3.56906362763192*^9, 3.569063805154126*^9}, {
  3.569063835889311*^9, 3.569063994571842*^9}, {3.569064279174163*^9, 
  3.569064708866383*^9}, {3.569090852443233*^9, 3.569090859264926*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", 
   OverscriptBox["=", "ind"], 
   RowBox[{
    RowBox[{"leviC", "[", 
     RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
    RowBox[{"v", "[", "j", "]"}], 
    RowBox[{
     RowBox[{"b", "[", "k", "]"}], "/", 
     RowBox[{"B", "[", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gvsub", 
    OverscriptBox["=", "ind"], 
    RowBox[{"ToCanonical", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "i", "]"}], "/", "2"}], "/", 
        RowBox[{"B", "[", "]"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v", "[", "j", "]"}], "-", 
         RowBox[{
          RowBox[{"b", "[", "j", "]"}], 
          RowBox[{"b", "[", "r", "]"}], 
          RowBox[{"v", "[", "r", "]"}]}]}], ")"}], 
       RowBox[{"leviC", "[", 
        RowBox[{"j", ",", "p", ",", "q"}], "]"}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"b", "[", "q", "]"}], 
            RowBox[{"b", "[", "s", "]"}], 
            RowBox[{"v", "[", "s", "]"}]}]}], ")"}], ",", 
         RowBox[{"Xd", "[", "p", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"b", "[", "i", "]"}], 
       RowBox[{"b", "[", "j", "]"}], 
       RowBox[{"v", "[", "j", "]"}], 
       RowBox[{"b", "[", "r", "]"}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"b", "[", "s", "]"}], ",", 
         RowBox[{"Xd", "[", "r", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}], 
       RowBox[{"\[Rho]", "[", "s", "]"}]}], "-", 
      RowBox[{
       RowBox[{"v", "[", "s", "]"}], 
       RowBox[{"b", "[", "s", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"delta", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "-", 
         RowBox[{
          RowBox[{"b", "[", "i", "]"}], 
          RowBox[{"b", "[", "j", "]"}]}]}], ")"}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"b", "[", "r", "]"}], ",", 
         RowBox[{"Xd", "[", "j", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}], 
       RowBox[{"\[Rho]", "[", "r", "]"}]}], "-", 
      RowBox[{
       RowBox[{"leviC", "[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
       RowBox[{"b", "[", "j", "]"}], 
       RowBox[{"\[Rho]", "[", "k", "]"}], 
       RowBox[{"leviC", "[", 
        RowBox[{"r", ",", "p", ",", "q"}], "]"}], 
       RowBox[{"b", "[", "r", "]"}], 
       RowBox[{"PD", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"b", "[", "q", "]"}], 
            RowBox[{"b", "[", "s", "]"}], 
            RowBox[{"v", "[", "s", "]"}]}]}], ")"}], ",", 
         RowBox[{"Xd", "[", "p", "]"}], ",", 
         RowBox[{"Vd", "[", "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"fullexpr", "=", 
    RowBox[{"ToCanonical", "[", 
     RowBox[{
      RowBox[{"A", "[", "n", "]"}], "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"v", "[", "j", "]"}], 
       RowBox[{"b", "[", "j", "]"}], 
       RowBox[{"b", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Epsilon]", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gvsub", "[", "n", "]"}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{"n", ",", "j"}], "]"}], "-", 
            RowBox[{
             RowBox[{"b", "[", "n", "]"}], 
             RowBox[{"b", "[", "j", "]"}]}]}], ")"}], 
          RowBox[{"Gvsub", "[", "j", "]"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"leviC", "[", 
           RowBox[{"n", ",", "j", ",", "k"}], "]"}], 
          RowBox[{"leviC", "[", 
           RowBox[{"j", ",", "r", ",", "s"}], "]"}], 
          RowBox[{"PD", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "s", "]"}], "-", 
              RowBox[{
               RowBox[{"b", "[", "l", "]"}], 
               RowBox[{"v", "[", "l", "]"}], 
               RowBox[{"b", "[", "s", "]"}]}]}], ")"}], ",", 
            RowBox[{"Xd", "[", "r", "]"}], ",", 
            RowBox[{"Vd", "[", "]"}]}], "]"}], 
          RowBox[{"\[Rho]", "[", "k", "]"}]}]}], ")"}]}]}], "]"}]}], ")"}], "//",
   "vectorForm"}], "\[IndentingNewLine]", 
 RowBox[{"CheckTensorZero", "[", 
  RowBox[{"fullexpr", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"userFormSpec", "\[RuleDelayed]", "genNumericVecs"}], ",", 
     RowBox[{"subsetSearch", "\[Rule]", "11"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.569064070678472*^9, 3.569064113901927*^9}, {
  3.5690641834594517`*^9, 3.569064196067842*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox[
       RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], ")"}], "\[Times]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[Times]", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   StyleBox["\<\"A\"\>",
    StripOnInput->False,
    FontWeight->Bold], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"\<\"\[Del]\"\>", "\<\"\\!\\(\\*OverscriptBox[\\(b\\), \
\\(^\\)]\\)\"\>"}],
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "\[CenterDot]", 
      RowBox[{"(", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], ")"}], " ", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"(", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold], "\[CenterDot]", 
     StyleBox["\<\"v\"\>",
      StripOnInput->False,
      FontWeight->Bold], ")"}], " ", 
    StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
     StripOnInput->False,
     FontWeight->Bold]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{
       StyleBox["\<\"\[Del]\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[CenterDot]", 
       StyleBox["\<\"v\"\>",
        StripOnInput->False,
        FontWeight->Bold], ")"}], "2"], " ", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], ")"}], " ", 
     RowBox[{"(", 
      StyleBox["\<\"v\"\>",
       StripOnInput->False,
       FontWeight->Bold], "\[CenterDot]", 
      RowBox[{
       StyleBox["\<\"\[Del]\"\>",
        StripOnInput->False,
        FontWeight->Bold], "\[Times]", 
       StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
        StripOnInput->False,
        FontWeight->Bold]}], ")"}], " ", 
     StyleBox["\<\"\\!\\(\\*OverscriptBox[\\(b\\), \\(^\\)]\\)\"\>",
      StripOnInput->False,
      FontWeight->Bold]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]]}],
  DisplayForm]], "Output",
 CellChangeTimes->{
  3.5690641153633957`*^9, {3.569064177255254*^9, 3.569064197689571*^9}, 
   3.569090894302972*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"userFormSpec: Warning, \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["\[Mu]", ""], "}"}], 
   "\[InvisibleSpace]", "\<\" not found in expression\"\>"}],
  SequenceForm["userFormSpec: Warning, ", {
    $CellContext`\[Mu][]}, " not found in expression"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.569090894539096*^9}],

Cell[BoxData["\<\"Values of terms in sum:\"\>"], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.56909089490559*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.10756354100563284`", ",", 
     RowBox[{"-", "0.1291400728535143`"}], ",", 
     RowBox[{"-", "0.04095742918954359`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.0498068880017515`"}], ",", "1.9470761376817092`", ",", 
     RowBox[{"-", "1.311303614224396`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.822178957285756`", ",", 
     RowBox[{"-", "18.21718878618998`"}], ",", "12.268788587169311`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "10.376960704418954`"}], ",", 
     RowBox[{"-", "9.674029173707375`"}], ",", 
     RowBox[{"-", "6.056771634872266`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.5185911594197776`"}], ",", "3.1877360700313577`", ",", 
     "2.772485551926329`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10625429704812528`", ",", 
     RowBox[{"-", "0.19706977413945514`"}], ",", "0.13272121314738994`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44852745008507044`", ",", "28.088287734036818`", ",", 
     RowBox[{"-", "6.344738165444437`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "12.369050442961402`", ",", "11.934281210648862`", ",", 
     "55.5103217129529`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1119602174041114`", ",", 
     RowBox[{"-", "1.460739411194621`"}], ",", 
     RowBox[{"-", "3.0591804238225606`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5786833604604137`", ",", 
     RowBox[{"-", "0.19140282941730546`"}], ",", 
     RowBox[{"-", "0.7474864318179207`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8279475815552526`", ",", 
     RowBox[{"-", "1.5355938294194351`"}], ",", "1.03418130371415`"}], 
    "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.569090894908557*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Trying \"\>", "\[InvisibleSpace]", "2047", 
   "\[InvisibleSpace]", "\<\" substitution combinations\"\>"}],
  SequenceForm["Trying ", 2047, " substitution combinations"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.569090894910652*^9}],

Cell[BoxData["\<\"Possible zero combinations in sum:\"\>"], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.569090895138424*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["k",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["n",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]], 
       StyleBox["k",
        FontColor->GrayLevel[0]], 
       StyleBox["m",
        FontColor->RGBColor[0.6, 0.4, 0.2]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]], 
      RowBox[{",", 
       StyleBox["m",
        FontColor->RGBColor[0.6, 0.4, 0.2]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["k",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["k",
        FontColor->GrayLevel[0]], 
       StyleBox["m",
        FontColor->RGBColor[0.6, 0.4, 0.2]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["m",
        FontColor->RGBColor[0.6, 0.4, 0.2]]], 
      RowBox[{",", 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["n",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]], 
       StyleBox["k",
        FontColor->GrayLevel[0]], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]], 
      RowBox[{",", 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]]], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]], " ", 
      SubscriptBox["\[CurlyEpsilon]", 
       RowBox[{
        StyleBox["n",
         FontColor->GrayLevel[0]], 
        StyleBox["k",
         FontColor->GrayLevel[0]], 
        StyleBox["l",
         FontColor->RGBColor[0.5, 0, 0.5]]}]], " ", 
      SubscriptBox[
       SubscriptBox[
        OverscriptBox["b", "^"], 
        StyleBox["k",
         FontColor->GrayLevel[0]]], 
       RowBox[{",", 
        StyleBox["j",
         FontColor->RGBColor[1, 0, 0]]}]], " ", 
      SubscriptBox["v", 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]]], " ", 
      SubscriptBox["v", 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]]}], 
     RowBox[{"2", " ", 
      SubscriptBox["B", ""]}]], "\[InvisibleSpace]", "\<\" = \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3.552713678800501`*^-15"}], ",", 
      "7.105427357601002`*^-15", ",", 
      RowBox[{"-", "3.552713678800501`*^-15"}]}], "}"}]}]}],
  SequenceForm[
  Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$2] $CellContext`b[$CellContext`d$3] \
$CellContext`b[$CellContext`n] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`d$4, $CellContext`d$3, \
$CellContext`d$5] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$4], 
      EinsteinSummation`Xd[$CellContext`d$5], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$2] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$2] $CellContext`b[$CellContext`d$3] \
$CellContext`b[$CellContext`d$4] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$3, \
$CellContext`d$5] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$5], 
      EinsteinSummation`Xd[$CellContext`d$4], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$2] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`n] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`d$2, $CellContext`d$3, \
$CellContext`d$4] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$2], 
      EinsteinSummation`Xd[$CellContext`d$3], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$4] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$2] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$3, \
$CellContext`d$4] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$3], 
      EinsteinSummation`Xd[$CellContext`d$2], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$4], " = ", {-3.552713678800501*^-15, 
   7.105427357601002*^-15, -3.552713678800501*^-15}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.569090895143731*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["k",
        FontColor->GrayLevel[0]]], 
      RowBox[{",", 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["k",
       FontColor->GrayLevel[0]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]], 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]], 
      RowBox[{",", 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["k",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]], 
      RowBox[{",", 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox["v", 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]]], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["n",
        FontColor->GrayLevel[0]]], " ", 
      SubscriptBox["\[CurlyEpsilon]", 
       RowBox[{
        StyleBox["j",
         FontColor->RGBColor[1, 0, 0]], 
        StyleBox["k",
         FontColor->GrayLevel[0]], 
        StyleBox["i",
         FontColor->RGBColor[0, 0, 1]]}]], " ", 
      SubscriptBox[
       SubscriptBox[
        OverscriptBox["b", "^"], 
        StyleBox["l",
         FontColor->RGBColor[0.5, 0, 0.5]]], 
       RowBox[{",", 
        StyleBox["j",
         FontColor->RGBColor[1, 0, 0]]}]], " ", 
      SubscriptBox["v", 
       StyleBox["k",
        FontColor->GrayLevel[0]]], " ", 
      SubscriptBox["v", 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]]}], 
     RowBox[{"2", " ", 
      SubscriptBox["B", ""]}]], "\[InvisibleSpace]", "\<\" = \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"2.220446049250313`*^-16", ",", 
      RowBox[{"-", "3.9968028886505635`*^-15"}], ",", 
      RowBox[{"-", "2.220446049250313`*^-15"}]}], "}"}]}]}],
  SequenceForm[
  Rational[1, 2] $CellContext`\[Epsilon]^2 $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$1, \
$CellContext`d$2] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$3], 
      EinsteinSummation`Xd[$CellContext`d$2], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$3] + 
   Rational[-1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$2] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$2, \
$CellContext`d$3] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$4], 
      EinsteinSummation`Xd[$CellContext`d$3], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$4] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$3] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$1, \
$CellContext`d$2] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$4], 
      EinsteinSummation`Xd[$CellContext`d$3], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$2] 
    EinsteinSummation`v[$CellContext`d$4] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`n] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`d$2, $CellContext`d$3, \
$CellContext`d$1] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$4], 
      EinsteinSummation`Xd[$CellContext`d$2], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$3] 
    EinsteinSummation`v[$CellContext`d$4], " = ", {
   2.220446049250313*^-16, -3.9968028886505635`*^-15, \
-2.220446049250313*^-15}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.569090895149683*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["k",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["n",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]], 
       StyleBox["k",
        FontColor->GrayLevel[0]], 
       StyleBox["m",
        FontColor->RGBColor[0.6, 0.4, 0.2]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]], 
      RowBox[{",", 
       StyleBox["m",
        FontColor->RGBColor[0.6, 0.4, 0.2]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["k",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["k",
        FontColor->GrayLevel[0]], 
       StyleBox["m",
        FontColor->RGBColor[0.6, 0.4, 0.2]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["m",
        FontColor->RGBColor[0.6, 0.4, 0.2]]], 
      RowBox[{",", 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["k",
        FontColor->GrayLevel[0]]], 
      RowBox[{",", 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["k",
       FontColor->GrayLevel[0]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["n",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]], 
       StyleBox["k",
        FontColor->GrayLevel[0]], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]], 
      RowBox[{",", 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["k",
        FontColor->GrayLevel[0]], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["k",
        FontColor->GrayLevel[0]]], 
      RowBox[{",", 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]], 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]], 
      RowBox[{",", 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox["v", 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["i",
       FontColor->RGBColor[0, 0, 1]]], " ", 
     SubscriptBox[
      OverscriptBox["b", "^"], 
      StyleBox["k",
       FontColor->GrayLevel[0]]], " ", 
     SubscriptBox["\[CurlyEpsilon]", 
      RowBox[{
       StyleBox["n",
        FontColor->GrayLevel[0]], 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["j",
        FontColor->RGBColor[1, 0, 0]]}]], " ", 
     SubscriptBox[
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]], 
      RowBox[{",", 
       StyleBox["k",
        FontColor->GrayLevel[0]]}]], " ", 
     SubscriptBox["v", 
      StyleBox["j",
       FontColor->RGBColor[1, 0, 0]]], " ", 
     SubscriptBox["v", 
      StyleBox["l",
       FontColor->RGBColor[0.5, 0, 0.5]]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["B", ""]}]], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["i",
        FontColor->RGBColor[0, 0, 1]]], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       StyleBox["n",
        FontColor->GrayLevel[0]]], " ", 
      SubscriptBox["\[CurlyEpsilon]", 
       RowBox[{
        StyleBox["j",
         FontColor->RGBColor[1, 0, 0]], 
        StyleBox["k",
         FontColor->GrayLevel[0]], 
        StyleBox["i",
         FontColor->RGBColor[0, 0, 1]]}]], " ", 
      SubscriptBox[
       SubscriptBox[
        OverscriptBox["b", "^"], 
        StyleBox["l",
         FontColor->RGBColor[0.5, 0, 0.5]]], 
       RowBox[{",", 
        StyleBox["j",
         FontColor->RGBColor[1, 0, 0]]}]], " ", 
      SubscriptBox["v", 
       StyleBox["k",
        FontColor->GrayLevel[0]]], " ", 
      SubscriptBox["v", 
       StyleBox["l",
        FontColor->RGBColor[0.5, 0, 0.5]]]}], 
     RowBox[{"2", " ", 
      SubscriptBox["B", ""]}]], "\[InvisibleSpace]", "\<\" = \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.329070518200751`*^-15"}], ",", 
      "3.552713678800501`*^-15", ",", 
      RowBox[{"-", "3.552713678800501`*^-15"}]}], "}"}]}]}],
  SequenceForm[
  Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$2] $CellContext`b[$CellContext`d$3] \
$CellContext`b[$CellContext`n] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`d$4, $CellContext`d$3, \
$CellContext`d$5] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$4], 
      EinsteinSummation`Xd[$CellContext`d$5], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$2] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$2] $CellContext`b[$CellContext`d$3] \
$CellContext`b[$CellContext`d$4] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$3, \
$CellContext`d$5] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$5], 
      EinsteinSummation`Xd[$CellContext`d$4], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$2] + 
   Rational[1, 2] $CellContext`\[Epsilon]^2 $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$1, \
$CellContext`d$2] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$3], 
      EinsteinSummation`Xd[$CellContext`d$2], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$3] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`n] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`d$2, $CellContext`d$3, \
$CellContext`d$4] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$2], 
      EinsteinSummation`Xd[$CellContext`d$3], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$4] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$2] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$3, \
$CellContext`d$4] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$3], 
      EinsteinSummation`Xd[$CellContext`d$2], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$4] + 
   Rational[-1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$2] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$2, \
$CellContext`d$3] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$4], 
      EinsteinSummation`Xd[$CellContext`d$3], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$1] 
    EinsteinSummation`v[$CellContext`d$4] + 
   Rational[
     1, 2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`d$3] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`n, $CellContext`d$1, \
$CellContext`d$2] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$4], 
      EinsteinSummation`Xd[$CellContext`d$3], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$2] 
    EinsteinSummation`v[$CellContext`d$4] + 
   Rational[1, 
      2] $CellContext`\[Epsilon]^2 $CellContext`b[$CellContext`d$1] \
$CellContext`b[$CellContext`n] $CellContext`B[]^(-1) 
    EinsteinSummation`leviC[$CellContext`d$2, $CellContext`d$3, \
$CellContext`d$1] EinsteinSummation`PD[
      $CellContext`b[$CellContext`d$4], 
      EinsteinSummation`Xd[$CellContext`d$2], 
      EinsteinSummation`Vd[]] EinsteinSummation`v[$CellContext`d$3] 
    EinsteinSummation`v[$CellContext`d$4], " = ", {-5.329070518200751*^-15, 
   3.552713678800501*^-15, -3.552713678800501*^-15}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.569090895159299*^9}],

Cell[BoxData["\<\"Combinations output to $CTZsubsetzeros\"\>"], "Print",
 CellChangeTimes->{
  3.569064115693304*^9, {3.569064177513207*^9, 3.569064197946949*^9}, 
   3.5690908951632433`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "11.42680709596528`", ",", "13.752217275477062`", ",", 
   "54.158060669538955`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5690641153633957`*^9, {3.569064177255254*^9, 3.569064197689571*^9}, 
   3.569090895164545*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1063, 756},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
InputAliases->{"intt" -> RowBox[{"\[Integral]", 
     RowBox[{"\[SelectionPlaceholder]", 
       RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}], "dintt" -> 
  RowBox[{
     SubsuperscriptBox[
     "\[Integral]", "\[SelectionPlaceholder]", "\[Placeholder]"], 
     RowBox[{"\[Placeholder]", 
       RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}], "sumt" -> RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
      "\[Placeholder]"], "\[Placeholder]"}], "prodt" -> RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
      "\[Placeholder]"], "\[Placeholder]"}], "dt" -> RowBox[{
     SubscriptBox["\[PartialD]", "\[Placeholder]"], " ", 
     "\[SelectionPlaceholder]"}], "notation" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongLeftRightArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "notation>" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongRightArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "notation<" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongLeftArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "symb" -> RowBox[{"Symbolize", "[", 
     TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], "]"}], 
  "infixnotation" -> RowBox[{"InfixNotation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], ",", 
       "\[Placeholder]"}], "]"}], "addia" -> RowBox[{"AddInputAlias", "[", 
     RowBox[{"\"\[SelectionPlaceholder]\"", "\[Rule]", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "pattwraper" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "NotationPatternTag"], 
  "madeboxeswraper" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "NotationMadeBoxesTag"], "i=" -> 
  OverscriptBox["=", "ind"], "v*" -> 
  OverscriptBox["\[Times]", "\[RightVector]"], "v." -> OverscriptBox[
    StyleBox["\[Bullet]", FontColor -> GrayLevel[0]], "\[RightVector]"], "vg" -> 
  OverscriptBox["\[Del]", "\[RightVector]"], "vgv" -> SubscriptBox[
    OverscriptBox["\[PartialD]", "\[RightVector]"], "v"]},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3569737555-8561145"->{
  Cell[24007, 640, 225, 4, 75, "Print",
   CellTags->"Info3569737555-8561145"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3569737555-8561145", 281803, 8178}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 255, 6, 92, "Title"],
Cell[837, 30, 133, 2, 65, "Subtitle"],
Cell[973, 34, 5323, 114, 486, "Text"],
Cell[6299, 150, 87, 1, 46, "Input"],
Cell[CellGroupData[{
Cell[6411, 155, 143, 3, 35, "Subsubsection"],
Cell[6557, 160, 341, 8, 30, "Text"],
Cell[6901, 170, 87, 1, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7025, 176, 136, 2, 65, "Subtitle"],
Cell[CellGroupData[{
Cell[7186, 182, 99, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[7310, 187, 160, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[7495, 193, 549, 10, 46, "Input"],
Cell[CellGroupData[{
Cell[8069, 207, 272, 4, 101, "Print"],
Cell[8344, 213, 273, 7, 24, "Print"],
Cell[8620, 222, 287, 7, 24, "Print"],
Cell[8910, 231, 254, 7, 22, "Print"],
Cell[9167, 240, 257, 7, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[9451, 251, 178, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[9654, 259, 359, 6, 28, "Input"],
Cell[10016, 267, 13123, 339, 369, "Print"]
}, Open  ]],
Cell[23154, 609, 661, 22, 48, "Text"],
Cell[CellGroupData[{
Cell[23840, 635, 164, 3, 28, "Input"],
Cell[24007, 640, 225, 4, 75, "Print",
 CellTags->"Info3569737555-8561145"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24281, 650, 116, 1, 44, "Subsection"],
Cell[24400, 653, 184, 4, 30, "Text"],
Cell[24587, 659, 391, 9, 28, "Input"],
Cell[24981, 670, 825, 25, 51, "Text"],
Cell[CellGroupData[{
Cell[25831, 699, 2082, 54, 189, "Input"],
Cell[CellGroupData[{
Cell[27938, 757, 1027, 18, 25, "Print"],
Cell[28968, 777, 949, 17, 22, "Print"],
Cell[29920, 796, 951, 17, 22, "Print"],
Cell[30874, 815, 949, 17, 22, "Print"],
Cell[31826, 834, 947, 17, 22, "Print"],
Cell[32776, 853, 1040, 18, 22, "Print"],
Cell[33819, 873, 1029, 18, 22, "Print"],
Cell[34851, 893, 1043, 18, 22, "Print"],
Cell[35897, 913, 955, 17, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[36879, 934, 505, 13, 31, "Text"],
Cell[CellGroupData[{
Cell[37409, 951, 558, 14, 46, "Input"],
Cell[CellGroupData[{
Cell[37992, 969, 355, 9, 24, "Print"],
Cell[38350, 980, 355, 9, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[38732, 993, 410, 11, 31, "Text"],
Cell[CellGroupData[{
Cell[39167, 1008, 386, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[39578, 1020, 499, 10, 21, "Print"],
Cell[40080, 1032, 484, 9, 21, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40625, 1048, 106, 1, 44, "Subsection"],
Cell[40734, 1051, 855, 37, 54, "Text"],
Cell[CellGroupData[{
Cell[41614, 1092, 497, 9, 80, "Input"],
Cell[42114, 1103, 261, 6, 32, "Output"],
Cell[42378, 1111, 249, 6, 32, "Output"],
Cell[42630, 1119, 223, 5, 28, "Output"],
Cell[42856, 1126, 222, 5, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43127, 1137, 100, 1, 44, "Subsection"],
Cell[43230, 1140, 415, 11, 31, "Text"],
Cell[CellGroupData[{
Cell[43670, 1155, 131, 2, 28, "Input"],
Cell[43804, 1159, 535, 14, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44388, 1179, 108, 1, 44, "Subsection"],
Cell[44499, 1182, 530, 20, 31, "Text"],
Cell[45032, 1204, 189, 3, 28, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45270, 1213, 113, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[45408, 1218, 190, 4, 44, "Subsection"],
Cell[45601, 1224, 1488, 49, 68, "Text"],
Cell[CellGroupData[{
Cell[47114, 1277, 742, 19, 80, "Input"],
Cell[47859, 1298, 432, 12, 34, "Output"],
Cell[48294, 1312, 577, 17, 36, "Output"],
Cell[48874, 1331, 368, 9, 35, "Output"],
Cell[49245, 1342, 454, 13, 36, "Output"]
}, Open  ]],
Cell[49714, 1358, 182, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[49921, 1366, 833, 21, 80, "Input"],
Cell[50757, 1389, 272, 6, 28, "Output"],
Cell[51032, 1397, 216, 4, 28, "Output"],
Cell[51251, 1403, 221, 4, 28, "Output"],
Cell[51475, 1409, 270, 5, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51794, 1420, 146, 1, 43, "Subsection"],
Cell[51943, 1423, 1441, 53, 50, "Text"],
Cell[CellGroupData[{
Cell[53409, 1480, 471, 13, 46, "Input"],
Cell[53883, 1495, 287, 10, 37, "Output"],
Cell[54173, 1507, 383, 14, 34, "Output"]
}, Open  ]],
Cell[54571, 1524, 240, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[54836, 1533, 1024, 26, 80, "Input"],
Cell[55863, 1561, 162, 2, 28, "Output"],
Cell[56028, 1565, 163, 2, 28, "Output"],
Cell[56194, 1569, 250, 6, 32, "Output"],
Cell[56447, 1577, 163, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56659, 1585, 134, 3, 44, "Subsection"],
Cell[56796, 1590, 1893, 62, 106, "Text"],
Cell[CellGroupData[{
Cell[58714, 1656, 1759, 49, 156, "Input"],
Cell[60476, 1707, 399, 12, 35, "Output"],
Cell[60878, 1721, 519, 16, 35, "Output"],
Cell[61400, 1739, 548, 18, 37, "Output"],
Cell[61951, 1759, 896, 31, 38, "Output"],
Cell[62850, 1792, 548, 18, 37, "Output"],
Cell[63401, 1812, 271, 6, 28, "Output"]
}, Open  ]],
Cell[63687, 1821, 2081, 72, 84, "Text"],
Cell[CellGroupData[{
Cell[65793, 1897, 2604, 72, 170, "Input"],
Cell[68400, 1971, 713, 21, 38, "Output"],
Cell[69116, 1994, 1452, 48, 37, "Output"],
Cell[70571, 2044, 479, 12, 35, "Output"],
Cell[71053, 2058, 476, 12, 35, "Output"],
Cell[71532, 2072, 479, 12, 35, "Output"],
Cell[72014, 2086, 479, 12, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72542, 2104, 109, 1, 44, "Subsection"],
Cell[72654, 2107, 2942, 68, 329, "Text"],
Cell[CellGroupData[{
Cell[75621, 2179, 2440, 65, 165, "Input"],
Cell[78064, 2246, 316, 4, 28, "Output"],
Cell[78383, 2252, 727, 20, 36, "Output"],
Cell[79113, 2274, 725, 21, 34, "Output"],
Cell[79841, 2297, 723, 21, 36, "Output"],
Cell[80567, 2320, 1250, 42, 37, "Output"],
Cell[81820, 2364, 316, 4, 28, "Output"]
}, Open  ]],
Cell[82151, 2371, 205, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[82381, 2379, 3183, 84, 168, "Input"],
Cell[85567, 2465, 665, 13, 24, "Message"],
Cell[86235, 2480, 806, 22, 27, "Print"],
Cell[87044, 2504, 411, 6, 28, "Output"],
Cell[87458, 2512, 575, 12, 21, "Message"],
Cell[88036, 2526, 411, 6, 28, "Output"],
Cell[88450, 2534, 575, 12, 21, "Message"],
Cell[89028, 2548, 413, 6, 28, "Output"],
Cell[89444, 2556, 1004, 18, 57, "Message"],
Cell[90451, 2576, 788, 22, 34, "Output"],
Cell[91242, 2600, 645, 12, 39, "Message"],
Cell[91890, 2614, 764, 21, 36, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92703, 2641, 103, 1, 44, "Subsection"],
Cell[92809, 2644, 754, 16, 49, "Text"],
Cell[CellGroupData[{
Cell[93588, 2664, 819, 22, 36, "Input"],
Cell[94410, 2688, 1335, 38, 40, "Output"]
}, Open  ]],
Cell[95760, 2729, 839, 24, 50, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96636, 2758, 104, 1, 44, "Subsection"],
Cell[96743, 2761, 1527, 46, 49, "Text"],
Cell[CellGroupData[{
Cell[98295, 2811, 1567, 46, 87, "Input"],
Cell[99865, 2859, 450, 13, 37, "Output"],
Cell[100318, 2874, 541, 17, 37, "Output"]
}, Open  ]],
Cell[100874, 2894, 1015, 26, 68, "Text"],
Cell[CellGroupData[{
Cell[101914, 2924, 1555, 45, 85, "Input"],
Cell[103472, 2971, 879, 32, 36, "Output"],
Cell[104354, 3005, 351, 10, 33, "Output"]
}, Open  ]],
Cell[104720, 3018, 690, 20, 69, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105447, 3043, 114, 1, 44, "Subsection"],
Cell[105564, 3046, 2442, 56, 207, "Text"],
Cell[CellGroupData[{
Cell[108031, 3106, 3682, 96, 249, "Input"],
Cell[111716, 3204, 672, 21, 57, "Output"],
Cell[112391, 3227, 871, 29, 57, "Output"],
Cell[113265, 3258, 619, 20, 36, "Output"],
Cell[113887, 3280, 1738, 64, 59, "Output"],
Cell[115628, 3346, 1781, 64, 61, "Output"],
Cell[117412, 3412, 212, 3, 28, "Output"]
}, Open  ]],
Cell[117639, 3418, 205, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[117869, 3426, 300, 5, 46, "Input"],
Cell[118172, 3433, 309, 7, 21, "Message"],
Cell[118484, 3442, 99, 1, 28, "Output"],
Cell[118586, 3445, 302, 7, 24, "Message"],
Cell[118891, 3454, 99, 1, 28, "Output"]
}, Open  ]],
Cell[119005, 3458, 484, 7, 28, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119538, 3471, 108, 1, 80, "Section"],
Cell[119649, 3474, 3634, 85, 489, "Text"],
Cell[CellGroupData[{
Cell[123308, 3563, 2124, 52, 70, "Input"],
Cell[125435, 3617, 1872, 57, 40, "Output"],
Cell[CellGroupData[{
Cell[127332, 3678, 254, 4, 22, "Print"],
Cell[127589, 3684, 432, 11, 22, "Print"],
Cell[128024, 3697, 407, 8, 22, "Print"]
}, Open  ]],
Cell[128446, 3708, 187, 3, 28, "Output"]
}, Open  ]],
Cell[128648, 3714, 1126, 26, 92, "Text"],
Cell[CellGroupData[{
Cell[129799, 3744, 5107, 143, 198, "Input"],
Cell[134909, 3889, 8446, 244, 118, "Output"],
Cell[CellGroupData[{
Cell[143380, 4137, 397, 6, 22, "Print"],
Cell[143780, 4145, 579, 13, 22, "Print"],
Cell[144362, 4160, 420, 6, 22, "Print"],
Cell[144785, 4168, 552, 10, 22, "Print"],
Cell[145340, 4180, 624, 11, 22, "Print"],
Cell[145967, 4193, 344, 5, 21, "Print"],
Cell[146314, 4200, 483, 9, 22, "Print"],
Cell[146800, 4211, 342, 5, 21, "Print"],
Cell[147145, 4218, 397, 6, 22, "Print"],
Cell[147545, 4226, 591, 13, 22, "Print"],
Cell[148139, 4241, 556, 10, 22, "Print"],
Cell[148698, 4253, 622, 11, 22, "Print"],
Cell[149323, 4266, 342, 5, 21, "Print"],
Cell[149668, 4273, 483, 9, 22, "Print"],
Cell[150154, 4284, 344, 5, 21, "Print"],
Cell[150501, 4291, 397, 6, 22, "Print"],
Cell[150901, 4299, 577, 13, 22, "Print"],
Cell[151481, 4314, 552, 10, 22, "Print"],
Cell[152036, 4326, 397, 6, 22, "Print"]
}, Open  ]],
Cell[152448, 4335, 1697, 47, 60, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[154194, 4388, 134, 3, 80, "Section"],
Cell[154331, 4393, 2592, 71, 180, "Text"],
Cell[CellGroupData[{
Cell[156948, 4468, 1474, 42, 70, "Input"],
Cell[158425, 4512, 2533, 96, 37, "Output"],
Cell[160961, 4610, 122, 2, 28, "Output"]
}, Open  ]],
Cell[161098, 4615, 528, 16, 40, "Text"],
Cell[CellGroupData[{
Cell[161651, 4635, 336, 9, 28, "Input"],
Cell[161990, 4646, 4159, 141, 109, "Output"]
}, Open  ]],
Cell[166164, 4790, 146, 2, 63, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[166359, 4798, 168, 2, 65, "Subtitle"],
Cell[166530, 4802, 938, 20, 67, "Text"],
Cell[CellGroupData[{
Cell[167493, 4826, 198, 3, 80, "Section"],
Cell[167694, 4831, 10761, 331, 864, "Text"],
Cell[CellGroupData[{
Cell[178480, 5166, 118, 1, 35, "Subsubsection"],
Cell[178601, 5169, 1225, 37, 148, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[179875, 5212, 109, 1, 80, "Section"],
Cell[179987, 5215, 6465, 186, 520, "Text"],
Cell[CellGroupData[{
Cell[186477, 5405, 1179, 34, 80, "Input"],
Cell[187659, 5441, 711, 25, 57, "Output"],
Cell[188373, 5468, 137, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188559, 5477, 159, 2, 80, "Section"],
Cell[188721, 5481, 5889, 154, 465, "Text"],
Cell[CellGroupData[{
Cell[194635, 5639, 2218, 58, 80, "Input"],
Cell[196856, 5699, 2207, 67, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199100, 5771, 4105, 107, 165, "Input"],
Cell[203208, 5880, 6225, 178, 76, "Output"]
}, Open  ]],
Cell[209448, 6061, 2246, 50, 198, "Text"],
Cell[211697, 6113, 1787, 56, 40, "Output"],
Cell[213487, 6171, 1787, 56, 40, "Output"],
Cell[215277, 6229, 1077, 24, 103, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216391, 6258, 115, 1, 80, "Section"],
Cell[216509, 6261, 7234, 216, 426, "Text"],
Cell[223746, 6479, 10293, 303, 505, "Input"],
Cell[234042, 6784, 2428, 67, 181, "Text"],
Cell[CellGroupData[{
Cell[236495, 6855, 4988, 142, 215, "Input"],
Cell[241486, 6999, 8258, 242, 118, "Output"],
Cell[CellGroupData[{
Cell[249769, 7245, 465, 11, 22, "Print"],
Cell[250237, 7258, 173, 3, 21, "Print"],
Cell[250413, 7263, 1884, 49, 52, "Print"],
Cell[252300, 7314, 366, 8, 22, "Print"],
Cell[252669, 7324, 185, 3, 21, "Print"],
Cell[252857, 7329, 7006, 209, 99, "Print"],
Cell[259866, 7540, 6066, 181, 49, "Print"],
Cell[265935, 7723, 12491, 375, 99, "Print"],
Cell[278429, 8100, 191, 3, 22, "Print"]
}, Open  ]],
Cell[278635, 8106, 262, 7, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

